SUSY localization for Coulomb branch operators in omega-deformed 3d N=4 gauge theories

We perform SUSY localization for Coulomb branch operators of 3d $\mathcal{N}=4$ gauge theories in $\mathbb{R}^3$ with $\Omega$-deformation. For the dressed monopole operators whose expectation values do not involve non-perturbative corrections, our computations reproduce the results of the so-called abelianization procedure. For the expectation values of other operators and the correlation functions of multiple operators in $U(N)$ gauge theories, we compute the non-perturbative corrections due to monopole bubbling using matrix models obtained by brane construction. We relate the results of localization to algebraic structures discussed in the mathematical literature, and also point out a similar relation for line operators in 4d $\mathcal{N}=2$ gauge theories. For $U(N)$ (quiver) gauge theories in 3d we demonstrate a direct correspondence between wall-crossing and the ordering of operators.

==> anc/Compare-SUSY_HH-Dedushenkoetal.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    347479,       7624]
NotebookOptionsPosition[    334273,       7403]
NotebookOutlinePosition[    334642,       7419]
CellTagsIndexPosition[    334599,       7416]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["\<\
The aim is to compare Hama-Hosomichi and Dedushenko et.al.  Place all files \
in a single folder, select all cells in this file, and press SHIFT-ENTER.

This notebook has been tested for Mathematica 12.0.0.0 on Mac.\
\>", "Text",
 CellChangeTimes->{{3.745633453367321*^9, 3.745633455845182*^9}, {
   3.745633490075492*^9, 3.745633498442232*^9}, {3.745634165994062*^9, 
   3.7456341866634607`*^9}, 3.745884847163447*^9, {3.746226095818774*^9, 
   3.746226100900317*^9}, {3.779146890537855*^9, 3.77914695143371*^9}, {
   3.77914940389025*^9, 
   3.779149404337756*^9}},ExpressionUUID->"18e01a1f-37de-4e00-8548-\
0460b3992c98"],

Cell[BoxData[
 RowBox[{
  RowBox[{"On", "[", "Assert", "]"}], 
  RowBox[{"(*", " ", 
   RowBox[{
   "Lines", " ", "like", " ", "\"\<Assert[1 + 1 == 2 // Simplify]\>\"", " ", 
    "do", " ", "nothing", " ", "if", " ", "the", " ", "argument", " ", "is", 
    " ", "True", " ", "and", " ", "give", " ", "an", " ", "error", " ", "if", 
    " ", "the", " ", "argument", " ", "is", " ", 
    RowBox[{"False", "."}]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.745732372859303*^9, 3.745732372862104*^9}, {
  3.7457398503343973`*^9, 3.745739852625724*^9}, {3.745739906657094*^9, 
  3.745739965624711*^9}},
 CellLabel->
  "In[117]:=",ExpressionUUID->"1a531ce7-079a-4110-9510-331cbcf1774a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"AppendTo", "[", 
   RowBox[{"$Path", ",", " ", 
    RowBox[{"NotebookDirectory", "[", "]"}]}], " ", "]"}], ";"}]], "Input",
 CellLabel->
  "In[118]:=",ExpressionUUID->"76e9aa27-2090-4dd4-bea8-20eec5e86788"],

Cell[CellGroupData[{

Cell["Cosmetics", "Chapter",
 CellChangeTimes->{{3.745709244834053*^9, 
  3.745709246834792*^9}},ExpressionUUID->"c683f51f-6801-4a8f-8984-\
746dbff6cec6"],

Cell[BoxData[
 RowBox[{"<<", "Cosmetics`"}]], "Input",
 CellChangeTimes->{{3.745740549984586*^9, 3.7457405499863167`*^9}, {
   3.745740596127408*^9, 3.745740603209496*^9}, {3.7457410719017076`*^9, 
   3.7457410826622353`*^9}, {3.7457411926936693`*^9, 3.74574123840287*^9}, {
   3.74574137276269*^9, 3.74574138835518*^9}, {3.7457414447000628`*^9, 
   3.745741453028151*^9}, {3.745810493925881*^9, 3.745810494507921*^9}, {
   3.745811261015925*^9, 3.745811261421846*^9}, {3.745811317873867*^9, 
   3.745811323783196*^9}, 3.745815594879962*^9},
 CellLabel->
  "In[119]:=",ExpressionUUID->"b43995b8-1ed6-4d07-89c5-cd40bbb9611d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ToGraphic", "=", 
   RowBox[{"{", "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7457423057503853`*^9, 3.745742310333001*^9}, {
   3.7457424384920683`*^9, 3.745742448692336*^9}, {3.745742538292386*^9, 
   3.745742541798091*^9}, 3.745742663695664*^9, {3.745743576105117*^9, 
   3.745743603122583*^9}, {3.745743767418076*^9, 3.745743804824876*^9}, {
   3.745743924892013*^9, 3.7457439269821987`*^9}, {3.745810685903954*^9, 
   3.745810726034486*^9}, {3.745810776406934*^9, 3.7458108054624443`*^9}, {
   3.745811181247993*^9, 3.745811192113167*^9}, 3.745811222727087*^9, {
   3.745811790478198*^9, 3.745811796400764*^9}, {3.745873620517844*^9, 
   3.74587362284628*^9}, {3.746255669050117*^9, 3.74625567429351*^9}},
 CellLabel->
  "In[120]:=",ExpressionUUID->"b48d7fe8-1ce9-435a-a3c5-f7b00fd52be3"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Constants", "Chapter",
 CellChangeTimes->{{3.745709260453577*^9, 
  3.745709262664068*^9}},ExpressionUUID->"028b78a4-3f28-494f-aa9f-\
55ab9ce00513"],

Cell[BoxData[
 RowBox[{"<<", "Constants`"}]], "Input",
 CellChangeTimes->{{3.74581133335662*^9, 3.7458113353011503`*^9}, {
   3.745811716533883*^9, 3.745811724801766*^9}, 3.7458118055397987`*^9, 
   3.745815601561225*^9},
 CellLabel->
  "In[121]:=",ExpressionUUID->"e160b7bf-8845-4a0b-a5e8-bab232f6df80"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Grassmann Algebra", "Chapter",
 CellChangeTimes->{{3.745636844623744*^9, 
  3.745636849851384*^9}},ExpressionUUID->"0559b677-9986-4fb5-b668-\
510f7bdcdc0b"],

Cell[BoxData[
 RowBox[{"<<", "NonCommutativeAlgebra`"}]], "Input",
 CellChangeTimes->{{3.745811933307189*^9, 3.745811934581201*^9}, 
   3.745815613700222*^9, {3.746308839398486*^9, 3.746308841979685*^9}},
 CellLabel->
  "In[122]:=",ExpressionUUID->"63d88634-034d-4eb1-8d1d-ad2153ceb386"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Unprotect", "[", "NonCommutativeMultiply", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"0", "**", "X_"}], ":=", "0"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"X_", "**", "0"}], ":=", "0"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"1", "**", "X_"}], ":=", "X"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"X_", "**", "1"}], ":=", "X"}]}], "Input",
 CellLabel->
  "In[123]:=",ExpressionUUID->"bff95137-bb0a-43e2-96dd-2a536ac8a1c8"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Derivatives", "Chapter",
 CellChangeTimes->{{3.745650207641387*^9, 
  3.745650211437311*^9}},ExpressionUUID->"d8c955b8-4657-4c22-ae1b-\
4d2d31464796"],

Cell[BoxData[
 RowBox[{"<<", "Derivatives`"}]], "Input",
 CellChangeTimes->{{3.745811933307189*^9, 3.745811934581201*^9}, {
   3.745813254210534*^9, 3.745813257173854*^9}, 3.745815622250539*^9},
 CellLabel->
  "In[128]:=",ExpressionUUID->"dc43328e-a34b-4daa-9835-afe2410a3449"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Group Theory", "Chapter",
 CellChangeTimes->{{3.74588873455795*^9, 
  3.745888741792509*^9}},ExpressionUUID->"f0048be3-fc89-4807-bc36-\
0644707d10b2"],

Cell[BoxData[
 RowBox[{"<<", "GroupTheory`"}]], "Input",
 CellChangeTimes->{{3.7458887270397997`*^9, 3.7458887310234413`*^9}},
 CellLabel->
  "In[129]:=",ExpressionUUID->"049e1132-e7d7-40cd-a228-b69d8fa6ee31"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Tensors and matrices", "Chapter",
 CellChangeTimes->{{3.659721844021819*^9, 3.659721851497161*^9}, {
  3.745823791466216*^9, 
  3.745823792239655*^9}},ExpressionUUID->"5b8f6ccb-d146-4616-bb11-\
a59a2ac894d6"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Epsilon]Up", "[", 
    RowBox[{"1", ",", "2"}], "]"}], "=", "1"}], ";", 
  RowBox[{
   RowBox[{"\[Epsilon]Up", "[", 
    RowBox[{"2", ",", "1"}], "]"}], "=", 
   RowBox[{"-", "1"}]}], ";", 
  RowBox[{
   RowBox[{"\[Epsilon]Up", "[", 
    RowBox[{"1", ",", "1"}], "]"}], "=", 
   RowBox[{
    RowBox[{"\[Epsilon]Up", "[", 
     RowBox[{"2", ",", "2"}], "]"}], "=", "0"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Epsilon]Down", "[", 
    RowBox[{"1", ",", "2"}], "]"}], "=", 
   RowBox[{"-", "1"}]}], ";", 
  RowBox[{
   RowBox[{"\[Epsilon]Down", "[", 
    RowBox[{"2", ",", "1"}], "]"}], "=", "1"}], ";", 
  RowBox[{
   RowBox[{"\[Epsilon]Down", "[", 
    RowBox[{"1", ",", "1"}], "]"}], "=", 
   RowBox[{
    RowBox[{"\[Epsilon]Down", "[", 
     RowBox[{"2", ",", "2"}], "]"}], "=", "0"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalOmega]Up", "=", "\[Epsilon]Up"}], ";"}]}], "Input",
 CellChangeTimes->{{3.745636481931067*^9, 3.745636539712921*^9}, {
  3.745650584868189*^9, 3.74565059865872*^9}},
 CellLabel->
  "In[130]:=",ExpressionUUID->"8ba2c950-d01e-4da8-a7b7-1275bdd00079"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"(", "1.5", ")"}], " ", "of", " ", "Hama"}], "-", "Hosomichi"}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"\[Tau]Mat", "[", "1", "]"}], "=", 
     RowBox[{"(", GridBox[{
        {"0", "1"},
        {"1", "0"}
       }], ")"}]}], ";", 
    RowBox[{
     RowBox[{"\[Tau]Mat", "[", "2", "]"}], "=", 
     RowBox[{"(", GridBox[{
        {"0", 
         RowBox[{"-", "\[ImaginaryI]"}]},
        {"\[ImaginaryI]", "0"}
       }], ")"}]}], ";", 
    RowBox[{
     RowBox[{"\[Tau]Mat", "[", "3", "]"}], "=", 
     RowBox[{"(", GridBox[{
        {"1", "0"},
        {"0", 
         RowBox[{"-", "1"}]}
       }], ")"}]}], ";"}], " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"\[Sigma]", "[", "a", "]"}], "=", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", 
         RowBox[{"\[Tau]Mat", "[", "a", "]"}]}]}], ";", 
       RowBox[{
        RowBox[{"\[Sigma]b", "[", "a", "]"}], "=", 
        RowBox[{
         RowBox[{"+", "\[ImaginaryI]"}], " ", 
         RowBox[{"\[Tau]Mat", "[", "a", "]"}]}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", "1", ",", "3"}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Sigma]", "[", "4", "]"}], "=", 
     RowBox[{"(", GridBox[{
        {"1", "0"},
        {"0", "1"}
       }], ")"}]}], ";", 
    RowBox[{
     RowBox[{"\[Sigma]b", "[", "4", "]"}], "=", 
     RowBox[{"(", GridBox[{
        {"1", "0"},
        {"0", "1"}
       }], ")"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Sigma]", "[", 
        RowBox[{"m", ",", "n"}], "]"}], "=", 
       RowBox[{
        FractionBox["1", "2"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Sigma]", "[", "m", "]"}], ".", 
           RowBox[{"\[Sigma]b", "[", "n", "]"}]}], "-", 
          RowBox[{
           RowBox[{"\[Sigma]", "[", "n", "]"}], ".", 
           RowBox[{"\[Sigma]b", "[", "m", "]"}]}]}], ")"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"m", ",", "1", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "1", ",", "4"}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Sigma]b", "[", 
        RowBox[{"m", ",", "n"}], "]"}], "=", 
       RowBox[{
        FractionBox["1", "2"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Sigma]b", "[", "m", "]"}], ".", 
           RowBox[{"\[Sigma]", "[", "n", "]"}]}], "-", 
          RowBox[{
           RowBox[{"\[Sigma]b", "[", "n", "]"}], ".", 
           RowBox[{"\[Sigma]", "[", "m", "]"}]}]}], ")"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"m", ",", "1", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "1", ",", "4"}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Gamma]", "[", "\[Mu]", "]"}], "=", " ", 
       RowBox[{"\[Tau]Mat", "[", "\[Mu]", "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Mu]", ",", 
        RowBox[{"Range", "[", 
         RowBox[{"1", ",", "3"}], "]"}]}], "}"}]}], "]"}], ";"}]}]}]], "Input",\

 CellChangeTimes->{{3.745635781749675*^9, 3.745635835670225*^9}, {
  3.745638614200089*^9, 3.745638629337455*^9}, {3.7458234838019123`*^9, 
  3.7458235482630863`*^9}, {3.7458236803887777`*^9, 3.745823757913288*^9}, {
  3.745823817753358*^9, 3.745823845019096*^9}, {3.745825430722213*^9, 
  3.7458254683664093`*^9}, {3.7458821992579317`*^9, 3.745882328283424*^9}},
 CellLabel->
  "In[133]:=",ExpressionUUID->"bc86da49-2f3f-413f-94cb-9855cb63f77e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CurlyEpsilon]", "[", 
    RowBox[{"\[Mu]Local_", ",", "\[Nu]Local_", ",", "\[Rho]Local_"}], "]"}], ":=", 
   RowBox[{"Signature", "[", 
    RowBox[{"{", 
     RowBox[{"\[Mu]Local", ",", "\[Nu]Local", ",", "\[Rho]Local"}], "}"}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.745885629928204*^9, 3.745885658204019*^9}},
 CellLabel->
  "In[139]:=",ExpressionUUID->"7ade3d0b-08bf-4185-8d95-f445ef045a47"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Parameters and fields", "Chapter",
 CellChangeTimes->{{3.745709762820312*^9, 3.745709767538031*^9}, {
  3.7458889451884947`*^9, 
  3.7458889483459177`*^9}},ExpressionUUID->"f8072a9d-d141-4ef1-819c-\
fe8af3cb8bb8"],

Cell[CellGroupData[{

Cell["SUSY parameters", "Subchapter",
 CellChangeTimes->{{3.745634188192709*^9, 3.7456341952556143`*^9}, {
  3.745728786646392*^9, 3.745728788694047*^9}, {3.745817872465391*^9, 
  3.745817874938869*^9}},ExpressionUUID->"f0ed210a-03f6-49dc-b9f5-\
70edc313d119"],

Cell[TextData[{
 "Hama-Hosomichi\t Dedushenko et.al.\n\n   ",
 Cell[BoxData[
  FormBox[GridBox[{
     {
      RowBox[{"\[Xi]HH", "[", 
       RowBox[{"\[Alpha]", ",", "A"}], "]"}], 
      SubscriptBox["\[Xi]", "\[Alpha]A"]},
     {
      RowBox[{"\[Xi]bHH", "[", 
       RowBox[{"\[Alpha]d", ",", "A"}], "]"}], 
      SubscriptBox[
       SuperscriptBox[
        OverscriptBox["\[Xi]", "_"], 
        OverscriptBox["\[Alpha]", "."]], "A"]}
    }], TraditionalForm]],ExpressionUUID->
  "6fd78491-61bf-4bee-9388-d784c2f46822"],
 "       ",
 Cell[BoxData[
  FormBox[GridBox[{
     {
      RowBox[{"\[Xi]", "[", 
       RowBox[{"\[Alpha]", ",", "a", ",", "bd"}], "]"}], 
      SubscriptBox["\[Xi]", 
       RowBox[{"\[Alpha]", "\[InvisibleComma]", "a", "\[InvisibleComma]", 
        OverscriptBox["b", "."]}]]}
    }], TraditionalForm]],ExpressionUUID->
  "5261def6-87b2-472d-a10e-a9ee57b445d7"]
}], "Text",
 CellChangeTimes->{{3.745633453367321*^9, 3.745633455845182*^9}, {
   3.745633490075492*^9, 3.745633498442232*^9}, {3.745634165994062*^9, 
   3.745634298427042*^9}, {3.74563436006334*^9, 3.745634470622261*^9}, {
   3.74563457663976*^9, 3.745634589923573*^9}, {3.745634623838666*^9, 
   3.745634645684943*^9}, {3.745634752932473*^9, 3.745634756576569*^9}, {
   3.745634822033321*^9, 3.7456348943407*^9}, {3.7456357991007137`*^9, 
   3.7456357991057997`*^9}, {3.745636018424653*^9, 3.745636087761224*^9}, {
   3.745636122829558*^9, 3.745636178003677*^9}, {3.745636689297681*^9, 
   3.7456366974209146`*^9}, {3.745637117636856*^9, 3.7456371254727497`*^9}, {
   3.745638161784976*^9, 3.745638209710932*^9}, {3.74563856468957*^9, 
   3.74563856704725*^9}, {3.7456497377403812`*^9, 3.74564975882181*^9}, 
   3.745649795277746*^9, {3.745653307813819*^9, 3.745653342691053*^9}, {
   3.7457271609782677`*^9, 3.745727172244751*^9}, {3.745727792204337*^9, 
   3.745727813217484*^9}, {3.7457278500646667`*^9, 3.74572785058661*^9}, {
   3.745730663459935*^9, 3.745730666551737*^9}, {3.745817664842866*^9, 
   3.745817798456696*^9}, {3.7458178306144037`*^9, 3.7458178544059877`*^9}, {
   3.745817887819304*^9, 3.745817997353116*^9}, {3.745818568735084*^9, 
   3.74581857074251*^9}, {3.745825016947019*^9, 3.7458250430081253`*^9}, 
   3.745884847180974*^9},ExpressionUUID->"f4ea8630-9275-4bde-aa28-\
6f4bf44fb2e1"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Xi]HHParameters", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"\[Xi]HH", "[", 
        RowBox[{"\[Alpha]", ",", "A"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Alpha]", ",", "1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"A", ",", "1", ",", "2"}], "}"}]}], "]"}], ",", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"\[Xi]bHH", "[", 
        RowBox[{"\[Alpha]d", ",", "A"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Alpha]d", ",", "1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"A", ",", "1", ",", "2"}], "}"}]}], "]"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Xi]Parameters", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"\[Xi]", "[", 
      RowBox[{"\[Alpha]", ",", "a", ",", "bd"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"bd", ",", "1", ",", "2"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FNumber", "[", 
    RowBox[{"\[Xi]HH", "[", "__", "]"}], "]"}], "=", "0"}], ";", 
  RowBox[{
   RowBox[{"FNumber", "[", 
    RowBox[{"\[Xi]bHH", "[", "__", "]"}], "]"}], "=", "0"}], ";", 
  RowBox[{
   RowBox[{"FNumber", "[", 
    RowBox[{"\[Xi]", "[", "__", "]"}], "]"}], "=", "0"}], ";"}]}], "Input",
 CellChangeTimes->{{3.7459977167727737`*^9, 3.7459977246663227`*^9}, {
  3.745997815898994*^9, 3.745997827209732*^9}, {3.746309371901414*^9, 
  3.7463094094836197`*^9}},
 CellLabel->
  "In[140]:=",ExpressionUUID->"2b53444f-443f-4604-848a-c4c6fc448388"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Vector multiplet", "Subchapter",
 CellChangeTimes->{{3.745634188192709*^9, 3.7456341952556143`*^9}, {
  3.745728786646392*^9, 
  3.745728788694047*^9}},ExpressionUUID->"87aa5eea-809e-4850-b7f3-\
1ec486815cf7"],

Cell[TextData[{
 "Hama-Hosomichi\t Dedushenko et.al.\n\n   ",
 Cell[BoxData[
  FormBox[GridBox[{
     {
      RowBox[{"Avec", "[", "m", "]"}], 
      SubscriptBox["A", "m"]},
     {"\[Phi]HH", "\[Phi]"},
     {"\[Phi]bHH", 
      OverscriptBox["\[Phi]", "_"]},
     {
      RowBox[{"\[Lambda]HH", "[", 
       RowBox[{"\[Alpha]", ",", "A"}], "]"}], 
      SubscriptBox["\[Lambda]", "\[Alpha]A"]},
     {
      RowBox[{"\[Lambda]bHH", "[", 
       RowBox[{"\[Alpha]d", ",", "A"}], "]"}], 
      SubscriptBox[
       OverscriptBox["\[Lambda]", "_"], 
       RowBox[{
        OverscriptBox["\[Alpha]", "."], "A"}]]},
     {
      RowBox[{"DHH", "[", 
       RowBox[{"A", ",", "B"}], "]"}], 
      SubscriptBox["D", 
       RowBox[{"A", "\[InvisibleComma]", "B"}]]}
    }], TraditionalForm]],ExpressionUUID->
  "da5d7cf6-6b91-4c7a-9782-d2635ddaf706"],
 "       ",
 Cell[BoxData[
  FormBox[GridBox[{
     {
      RowBox[{"Avec", "[", "\[Mu]", "]"}], 
      SubscriptBox["A", "\[Mu]"]},
     {
      RowBox[{"\[CapitalPhi]", "[", 
       RowBox[{"ad", ",", "bd"}], "]"}], 
      SubscriptBox["\[CapitalPhi]", 
       RowBox[{
        OverscriptBox["a", "."], "\[InvisibleComma]", 
        OverscriptBox["b", "."]}]]},
     {
      RowBox[{"\[Lambda]", "[", 
       RowBox[{"\[Alpha]", ",", "a", ",", "bd"}], "]"}], 
      SubscriptBox["\[Lambda]", 
       RowBox[{"\[Alpha]", "\[InvisibleComma]", "a", "\[InvisibleComma]", 
        OverscriptBox["b", "."]}]]},
     {
      RowBox[{"DD", "[", 
       RowBox[{"a", ",", "b"}], "]"}], 
      SubscriptBox["D", 
       RowBox[{"a", "\[InvisibleComma]", "b"}]]}
    }], TraditionalForm]],ExpressionUUID->
  "f4536b66-4808-4e85-9ac1-66693e44acf1"]
}], "Text",
 CellChangeTimes->{{3.745633453367321*^9, 3.745633455845182*^9}, {
   3.745633490075492*^9, 3.745633498442232*^9}, {3.745634165994062*^9, 
   3.745634298427042*^9}, {3.74563436006334*^9, 3.745634470622261*^9}, {
   3.74563457663976*^9, 3.745634589923573*^9}, {3.745634623838666*^9, 
   3.745634645684943*^9}, {3.745634752932473*^9, 3.745634756576569*^9}, {
   3.745634822033321*^9, 3.7456348943407*^9}, {3.7456357991007137`*^9, 
   3.7456357991057997`*^9}, {3.745636018424653*^9, 3.745636087761224*^9}, {
   3.745636122829558*^9, 3.745636178003677*^9}, {3.745636689297681*^9, 
   3.7456366974209146`*^9}, {3.745637117636856*^9, 3.7456371254727497`*^9}, {
   3.745638161784976*^9, 3.745638209710932*^9}, {3.74563856468957*^9, 
   3.74563856704725*^9}, {3.7456497377403812`*^9, 3.74564975882181*^9}, 
   3.745649795277746*^9, {3.745653307813819*^9, 3.745653342691053*^9}, {
   3.7457271609782677`*^9, 3.745727172244751*^9}, {3.745727792204337*^9, 
   3.745727813217484*^9}, {3.7457278500646667`*^9, 3.74572785058661*^9}, {
   3.745730663459935*^9, 3.745730666551737*^9}, {3.745817664842866*^9, 
   3.745817798456696*^9}, {3.7458178306144037`*^9, 3.7458178544059877`*^9}, {
   3.745818280183112*^9, 3.7458183033311*^9}, {3.7458183857816467`*^9, 
   3.745818412335803*^9}, {3.745824545220953*^9, 3.74582466091661*^9}, {
   3.7458247217300673`*^9, 3.745824743449297*^9}, {3.7458309927070513`*^9, 
   3.745830999632183*^9}, {3.745881495329289*^9, 3.745881532608642*^9}, {
   3.745883802877228*^9, 3.7458838028773823`*^9}, 3.745884847194482*^9, {
   3.745997379565701*^9, 
   3.7459973819397793`*^9}},ExpressionUUID->"40275053-7c98-4be0-bcc6-\
5eed645f413b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalPhi]UpDown", "[", 
    RowBox[{"adLocal_", ",", "bdLocal_"}], "]"}], ":=", 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"cd", "=", "1"}], "2"], 
    RowBox[{
     RowBox[{"\[Epsilon]Up", "[", 
      RowBox[{"adLocal", ",", "cd"}], "]"}], 
     RowBox[{"\[CapitalPhi]", "[", 
      RowBox[{"cd", ",", "bdLocal"}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalPhi]DownUp", "[", 
    RowBox[{"adLocal_", ",", "bdLocal_"}], "]"}], ":=", 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"cd", "=", "1"}], "2"], 
    RowBox[{
     RowBox[{"\[Epsilon]Up", "[", 
      RowBox[{"bdLocal", ",", "cd"}], "]"}], 
     RowBox[{"\[CapitalPhi]", "[", 
      RowBox[{"adLocal", ",", "cd"}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalPhi]", "[", 
    RowBox[{"2", ",", "1"}], "]"}], "=", 
   RowBox[{"\[CapitalPhi]", "[", 
    RowBox[{"1", ",", "2"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"DHH", "[", 
    RowBox[{"2", ",", "1"}], "]"}], "=", 
   RowBox[{"DHH", "[", 
    RowBox[{"1", ",", "2"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"DD", "[", 
     RowBox[{"2", ",", "1"}], "]"}], "=", 
    RowBox[{"DD", "[", 
     RowBox[{"1", ",", "2"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"F", "[", 
      RowBox[{"n", ",", "m"}], "]"}], "=", 
     RowBox[{"-", 
      RowBox[{"F", "[", 
       RowBox[{"m", ",", "n"}], "]"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"m", ",", "1", ",", "4"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", 
      RowBox[{"m", "+", "1"}], ",", "4"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"F", "[", 
      RowBox[{"m", ",", "m"}], "]"}], "=", "0"}], ",", 
    RowBox[{"{", 
     RowBox[{"m", ",", "1", ",", "4"}], "}"}]}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.7458858347022257`*^9, 3.745885882383016*^9}, {
  3.745885921676931*^9, 3.745885947645368*^9}, {3.745888955140862*^9, 
  3.74588910027042*^9}},
 CellLabel->
  "In[143]:=",ExpressionUUID->"c2a40dbd-3ec4-464c-9a1b-6b10619035ab"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"VectorMultipletHH", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Avec", "[", "m", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"m", ",", "1", ",", "4"}], "}"}]}], "]"}], "\[Union]", 
     RowBox[{"{", 
      RowBox[{"\[Phi]HH", ",", "\[Phi]bHH"}], "}"}], "\[Union]", 
     RowBox[{"Flatten", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"\[Lambda]HH", "[", 
         RowBox[{"\[Alpha]", ",", "A"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Alpha]", ",", "1", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"A", ",", "1", ",", "2"}], "}"}]}], "]"}], "]"}], "\[Union]", 
     RowBox[{"Flatten", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"\[Lambda]bHH", "[", 
         RowBox[{"\[Alpha]d", ",", "A"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Alpha]d", ",", "1", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"A", ",", "1", ",", "2"}], "}"}]}], "]"}], "]"}], "\[Union]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"DHH", "[", 
        RowBox[{"1", ",", "1"}], "]"}], ",", 
       RowBox[{"DHH", "[", 
        RowBox[{"1", ",", "2"}], "]"}], ",", 
       RowBox[{"DHH", "[", 
        RowBox[{"2", ",", "2"}], "]"}]}], "}"}]}], "//", "Sort"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"VectorMultiplet", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Avec", "[", "\[Mu]", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Mu]", ",", "1", ",", "3"}], "}"}]}], "]"}], "\[Union]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[CapitalPhi]", "[", 
        RowBox[{"1", ",", "1"}], "]"}], ",", 
       RowBox[{"\[CapitalPhi]", "[", 
        RowBox[{"1", ",", "2"}], "]"}], ",", 
       RowBox[{"\[CapitalPhi]", "[", 
        RowBox[{"2", ",", "2"}], "]"}]}], "}"}], "\[Union]", 
     RowBox[{"Flatten", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"\[Lambda]", "[", 
         RowBox[{"\[Alpha]", ",", "a", ",", "bd"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Alpha]", ",", "1", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", "1", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"bd", ",", "1", ",", "2"}], "}"}]}], "]"}], "]"}], 
     "\[Union]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"DD", "[", 
        RowBox[{"1", ",", "1"}], "]"}], ",", 
       RowBox[{"DD", "[", 
        RowBox[{"1", ",", "2"}], "]"}], ",", 
       RowBox[{"DD", "[", 
        RowBox[{"2", ",", "2"}], "]"}]}], "}"}]}], "//", "Sort"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.7459973487920732`*^9, 3.74599759722838*^9}, {
  3.746050142130617*^9, 3.746050143887684*^9}},
 CellLabel->
  "In[150]:=",ExpressionUUID->"1b04633d-d0e0-42ae-9800-96f11b3ae1af"],

Cell[BoxData[
 RowBox[{
  RowBox[{"VectorMultipletQ", "[", "XLocal_", "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"MemberQ", "[", 
     RowBox[{
      RowBox[{"VectorMultipletHH", "\[Union]", "VectorMultiplet"}], ",", 
      "XLocal"}], "]"}], ",", "True", ",", "False"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.746234067950984*^9, 3.7462341081220293`*^9}, {
  3.746234313308077*^9, 3.746234315904429*^9}},
 CellLabel->
  "In[152]:=",ExpressionUUID->"0c450da2-f216-43d5-b806-8db4e3741b42"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Hypermultiplet", "Subchapter",
 CellChangeTimes->{{3.745634188192709*^9, 
  3.7456341952556143`*^9}},ExpressionUUID->"81f8c433-a866-48d0-b3c8-\
bb76d8d9f6f6"],

Cell[TextData[{
 "We assume that I takes values I=1,2, and that ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["\[CapitalOmega]", "12"], "=", "1"}], TraditionalForm]],
  ExpressionUUID->"f91f8880-76af-4440-a570-a8fa76f58816"],
 "."
}], "Text",
 CellChangeTimes->{{3.745891455726151*^9, 
  3.74589147499584*^9}},ExpressionUUID->"a906a56b-87d1-4c1b-86f0-\
70287657d61a"],

Cell[TextData[{
 "Hama-Hosomichi\t Dedushenko et.al.\n\n",
 Cell[BoxData[
  FormBox[GridBox[{
     {
      RowBox[{"qHH", "[", 
       RowBox[{"I", ",", "A"}], "]"}], 
      SubscriptBox["q", 
       RowBox[{"I", "\[InvisibleComma]", "A"}]]},
     {
      RowBox[{"\[Psi]HH", "[", 
       RowBox[{"\[Alpha]", ",", "I"}], "]"}], 
      SubscriptBox["\[Psi]", 
       RowBox[{"\[Alpha]", "\[InvisibleComma]", "I"}]]},
     {
      RowBox[{"\[Psi]bHH", "[", 
       RowBox[{"\[Alpha]d", ",", "I"}], "]"}], 
      SubscriptBox[
       OverscriptBox["\[Psi]", "_"], 
       RowBox[{
        OverscriptBox["\[Alpha]", "."], "\[InvisibleComma]", "I"}]]}
    }], TraditionalForm]],ExpressionUUID->
  "d27614cf-5bed-4953-aa22-c55303093d9c"],
 "        ",
 Cell[BoxData[
  FormBox[GridBox[{
     {
      RowBox[{"q", "[", "a", "]"}], 
      SubscriptBox["q", "a"]},
     {
      RowBox[{"qt", "[", "a", "]"}], 
      SubscriptBox[
       OverscriptBox["q", "~"], "a"]},
     {
      RowBox[{"\[Psi]", "[", 
       RowBox[{"ad", ",", "\[Alpha]"}], "]"}], 
      SubscriptBox["\[Psi]", 
       RowBox[{
        OverscriptBox["a", "."], "\[Alpha]"}]]},
     {
      RowBox[{"\[Psi]t", "[", 
       RowBox[{"ad", ",", "\[Alpha]"}], "]"}], 
      SubscriptBox[
       OverscriptBox["\[Psi]", "~"], 
       RowBox[{
        OverscriptBox["a", "."], "\[Alpha]"}]]}
    }], TraditionalForm]],ExpressionUUID->
  "c32f7cbd-7238-4fa2-924e-dcfa745b5d15"]
}], "Text",
 CellChangeTimes->{{3.745633453367321*^9, 3.745633455845182*^9}, {
   3.745633490075492*^9, 3.745633498442232*^9}, {3.745634165994062*^9, 
   3.745634298427042*^9}, {3.74563436006334*^9, 3.745634470622261*^9}, {
   3.74563457663976*^9, 3.745634589923573*^9}, {3.745634623838666*^9, 
   3.745634645684943*^9}, {3.745634752932473*^9, 3.745634756576569*^9}, {
   3.745634822033321*^9, 3.7456348943407*^9}, {3.7456357991007137`*^9, 
   3.7456357991057997`*^9}, {3.745636018424653*^9, 3.745636087761224*^9}, {
   3.745636122829558*^9, 3.745636178003677*^9}, {3.745636689297681*^9, 
   3.7456366974209146`*^9}, {3.745637117636856*^9, 3.7456371254727497`*^9}, {
   3.745638161784976*^9, 3.745638209710932*^9}, {3.74563856468957*^9, 
   3.74563856704725*^9}, {3.7456497377403812`*^9, 3.74564975882181*^9}, 
   3.745649795277746*^9, {3.745653307813819*^9, 3.745653342691053*^9}, {
   3.7457271609782677`*^9, 3.745727172244751*^9}, {3.745727792204337*^9, 
   3.745727813217484*^9}, {3.7457278500646667`*^9, 3.74572785058661*^9}, {
   3.745730663459935*^9, 3.745730666551737*^9}, {3.745817720235949*^9, 
   3.7458177202361107`*^9}, {3.745824644065641*^9, 3.7458246440657263`*^9}, {
   3.74582467868956*^9, 3.745824679231283*^9}, {3.7458247151642103`*^9, 
   3.745824717114826*^9}, 
   3.745884847207885*^9},ExpressionUUID->"024ee6fb-ffd8-4388-8bc3-\
7e5625e3ee4b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"HyperMultipletHH", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"qHH", "[", 
         RowBox[{"J", ",", "A"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"J", ",", "1", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"A", ",", "1", ",", "2"}], "}"}]}], "]"}], "\[Union]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"\[Psi]HH", "[", 
         RowBox[{"\[Alpha]", ",", "J"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Alpha]", ",", "1", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"J", ",", "1", ",", "2"}], "}"}]}], "]"}], "\[Union]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"\[Psi]bHH", "[", 
         RowBox[{"\[Alpha]d", ",", "J"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Alpha]d", ",", "1", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"J", ",", "1", ",", "2"}], "}"}]}], "]"}]}], "//", 
     "Flatten"}], "//", "Sort"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"HyperMultiplet", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"q", "[", "a", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", "1", ",", "2"}], "}"}]}], "]"}], "\[Union]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"qt", "[", "a", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", "1", ",", "2"}], "}"}]}], "]"}], "\[Union]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"\[Psi]", "[", 
         RowBox[{"ad", ",", "\[Alpha]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"ad", ",", "1", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Alpha]J", ",", "1", ",", "2"}], "}"}]}], "]"}], 
      "\[Union]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"\[Psi]t", "[", 
         RowBox[{"ad", ",", "\[Alpha]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"ad", ",", "1", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Alpha]", ",", "1", ",", "2"}], "}"}]}], "]"}]}], "//", 
     "Flatten"}], "//", "Sort"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.746050008424514*^9, 3.746050095779326*^9}, {
  3.7460502069698687`*^9, 3.746050286043735*^9}},
 CellLabel->
  "In[153]:=",ExpressionUUID->"02b30135-c3e8-4d3c-aa74-c01e40a6c145"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Implementation of transformations", "Title",
 CellChangeTimes->{{3.745708790157531*^9, 3.7457087962310467`*^9}, {
  3.74570910576359*^9, 
  3.7457091102876463`*^9}},ExpressionUUID->"fa050541-9843-4802-8ecf-\
8e5f86c951e2"],

Cell[BoxData[
 RowBox[{"<<", "delta`"}]], "Input",
 CellChangeTimes->{{3.745816414812316*^9, 3.745816415328096*^9}},
 CellLabel->
  "In[155]:=",ExpressionUUID->"1eeb8e89-d3fd-480b-967a-b406dd657161"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ParityOfTrans", "[", "Type_", "]"}], ":=", 
   RowBox[{"1", "/;", 
    RowBox[{"MemberQ", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"SUSYFlatHH", ",", "SUSYFlatDed"}], "}"}], ",", "Type"}], 
     "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ParityOfTrans", "[", "Type_", "]"}], ":=", 
   RowBox[{"0", "/;", 
    RowBox[{"MemberQ", "[", 
     RowBox[{
      RowBox[{"{", "}"}], ",", "Type"}], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{
  3.699354693500222*^9, {3.745738899077344*^9, 3.745738913874556*^9}},
 CellLabel->
  "In[156]:=",ExpressionUUID->"1c8c20ae-4e79-4a74-b01f-ca817c1476ab"],

Cell[CellGroupData[{

Cell["Vector multiplet", "Chapter",
 CellChangeTimes->{{3.74589291392034*^9, 
  3.745892918576951*^9}},ExpressionUUID->"3699f951-8f02-455f-adc6-\
350e3747181b"],

Cell[CellGroupData[{

Cell["Hama-Hosomichi", "Subchapter",
 CellChangeTimes->{{3.745824142159687*^9, 
  3.74582414758676*^9}},ExpressionUUID->"98eac95a-c3c4-4539-bc0f-\
c5676740d590"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"From", " ", 
   RowBox[{"(", "2.5", ")"}], " ", "of", " ", "their", " ", "paper"}], ",", 
  " ", 
  RowBox[{"we", " ", "have"}]}], "\[IndentingNewLine]", 
 RowBox[{"\t", 
  GraphicsBox[
   TagBox[RasterBox[CompressedData["
1:eJzsvS3TtG6X7td5EZH5CvkA+EhiUhWD2Kk4RuxdGXbF7JDZqUphcagpxBTj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     "], {{0, 326}, {881, 0}}, {0, 255},
     ColorFunction->RGBColor],
    BoxForm`ImageTag["Byte", ColorSpace -> ColorProfileData[CompressedData["
1:eJyVlgdYU1kWx+976Y0WiICU0JsgRSCAlNADKEgHGyEJSSghptBsqAyOwFhQ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       "], "RGB", "XYZ"], Interleaving -> True],
    Selectable->False],
   DefaultBaseStyle->"ImageGraphics",
   ImageSize->{410.32187499999975`, Automatic},
   ImageSizeRaw->{881, 326},
   PlotRange->{{0, 881}, {0, 326}}]}]}], "Text",
 CellChangeTimes->{{3.7458745739401217`*^9, 3.745874597167712*^9}, {
  3.745880793965857*^9, 
  3.745880795686173*^9}},ExpressionUUID->"d5c7c1ee-423d-4e84-a919-\
877bc9fd2001"],

Cell[CellGroupData[{

Cell["Gauge field", "Section",
 CellChangeTimes->{{3.74588196791046*^9, 
  3.745881973507874*^9}},ExpressionUUID->"2606c3c9-6158-4fa9-8b29-\
045a720ca70c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"QAHH", "[", "m", "]"}], "=", 
      RowBox[{
       RowBox[{
        RowBox[{"\[ImaginaryI]", 
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"A", "=", "1"}], "2"], 
          RowBox[{
           UnderoverscriptBox["\[Sum]", 
            RowBox[{"B", "=", "1"}], "2"], 
           RowBox[{
            UnderoverscriptBox["\[Sum]", 
             RowBox[{"\[Alpha]", "=", "1"}], "2"], 
            RowBox[{
             UnderoverscriptBox["\[Sum]", 
              RowBox[{"\[Beta]", "=", "1"}], "2"], 
             RowBox[{
              UnderoverscriptBox["\[Sum]", 
               RowBox[{"\[Alpha]d", "=", "1"}], "2"], 
              RowBox[{
               UnderoverscriptBox["\[Sum]", 
                RowBox[{"\[Beta]d", "=", "1"}], "2"], 
               RowBox[{
                RowBox[{"\[Epsilon]Up", "[", 
                 RowBox[{"A", ",", "B"}], "]"}], 
                RowBox[{"\[Epsilon]Up", "[", 
                 RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], 
                RowBox[{"\[Xi]HH", "[", 
                 RowBox[{"\[Beta]", ",", "B"}], "]"}], 
                RowBox[{
                 RowBox[{"\[Sigma]", "[", "m", "]"}], "[", 
                 RowBox[{"[", 
                  RowBox[{"\[Alpha]", ",", "\[Alpha]d"}], "]"}], "]"}], 
                RowBox[{"\[Epsilon]Up", "[", 
                 RowBox[{"\[Alpha]d", ",", "\[Beta]d"}], "]"}], 
                RowBox[{"\[Lambda]bHH", "[", 
                 RowBox[{"\[Beta]d", ",", "A"}], "]"}]}]}]}]}]}]}]}]}], "-", 
        RowBox[{"\[ImaginaryI]", 
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"A", "=", "1"}], "2"], 
          RowBox[{
           UnderoverscriptBox["\[Sum]", 
            RowBox[{"B", "=", "1"}], "2"], 
           RowBox[{
            UnderoverscriptBox["\[Sum]", 
             RowBox[{"\[Alpha]", "=", "1"}], "2"], 
            RowBox[{
             UnderoverscriptBox["\[Sum]", 
              RowBox[{"\[Alpha]d", "=", "1"}], "2"], 
             RowBox[{
              UnderoverscriptBox["\[Sum]", 
               RowBox[{"\[Beta]d", "=", "1"}], "2"], 
              RowBox[{
               RowBox[{"\[Epsilon]Up", "[", 
                RowBox[{"A", ",", "B"}], "]"}], 
               RowBox[{"\[Epsilon]Down", "[", 
                RowBox[{"\[Alpha]d", ",", "\[Beta]d"}], "]"}], 
               RowBox[{"\[Xi]bHH", "[", 
                RowBox[{"\[Beta]d", ",", "B"}], "]"}], 
               RowBox[{
                RowBox[{"\[Sigma]b", "[", "m", "]"}], "[", 
                RowBox[{"[", 
                 RowBox[{"\[Alpha]d", ",", "\[Alpha]"}], "]"}], "]"}], 
               RowBox[{"\[Lambda]HH", "[", 
                RowBox[{"\[Alpha]", ",", "A"}], "]"}]}]}]}]}]}]}]}]}], "//", 
       "Expand"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"m", ",", 
       RowBox[{"Range", "[", 
        RowBox[{"1", ",", "4"}], "]"}]}], "}"}]}], "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"\[Delta]", "[", "SUSYFlatHH", "]"}], "[", "Parameters_", "]"}], 
    "[", " ", 
    RowBox[{"Avec", "[", "mLocal_", "]"}], " ", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"QAHH", "[", "mLocal", "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Xi]HH", "[", 
          RowBox[{"\[Alpha]Local_", ",", "ALocal_"}], "]"}], ":>", 
         RowBox[{"Parameters", "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "\[Alpha]Local", ",", "ALocal"}], "]"}], "]"}]}],
         ",", 
        RowBox[{
         RowBox[{"\[Xi]bHH", "[", 
          RowBox[{"\[Alpha]dLocal_", ",", "ALocal_"}], "]"}], ":>", 
         RowBox[{"Parameters", "[", 
          RowBox[{"[", 
           RowBox[{"2", ",", "\[Alpha]dLocal", ",", "ALocal"}], "]"}], 
          "]"}]}]}], "}"}]}]}], "\[IndentingNewLine]", "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.74581752687092*^9, 3.745817545051147*^9}, {
   3.7458181225385113`*^9, 3.7458181308949957`*^9}, {3.745818218029307*^9, 
   3.745818252054845*^9}, {3.745818438515871*^9, 3.74581852079316*^9}, {
   3.745818554514256*^9, 3.74581863256422*^9}, {3.745823921328656*^9, 
   3.745823966915895*^9}, {3.74582406368679*^9, 3.745824108926774*^9}, {
   3.74582556376057*^9, 3.74582567305511*^9}, {3.745825757611067*^9, 
   3.74582577220704*^9}, {3.745825992877913*^9, 3.74582599549934*^9}, {
   3.7458260508529778`*^9, 3.745826156761374*^9}, {3.745826200455418*^9, 
   3.745826200989176*^9}, {3.745826262030427*^9, 3.745826266708647*^9}, {
   3.745826330023489*^9, 3.745826332594273*^9}, {3.7458264824608192`*^9, 
   3.745826611269064*^9}, {3.745826650606081*^9, 3.745826768378201*^9}, 
   3.745826887516552*^9, {3.745830025913183*^9, 3.745830134597134*^9}, {
   3.745830212839941*^9, 3.7458302282891293`*^9}, 3.745830809151635*^9, {
   3.7458323836165943`*^9, 3.745832386962406*^9}, 3.7458353424997377`*^9, 
   3.746255717839295*^9},
 CellLabel->
  "In[158]:=",ExpressionUUID->"01d8da04-c694-4b35-82b2-be373e4829cd"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Delta]", "[", "SUSYFlatHH", "]"}], "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"\[Epsilon]HH", "[", 
        RowBox[{"\[Alpha]", ",", "A"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Alpha]", ",", "1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"A", ",", "1", ",", "2"}], "}"}]}], "]"}], ",", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"\[Epsilon]bHH", "[", 
        RowBox[{"\[Alpha]d", ",", "A"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Alpha]d", ",", "1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"A", ",", "1", ",", "2"}], "}"}]}], "]"}]}], "}"}], "]"}], 
  "[", 
  RowBox[{"Avec", "[", "3", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.745826165464529*^9, 3.74582622525525*^9}, {
   3.745826782430893*^9, 3.745826797682818*^9}, {3.745826847924933*^9, 
   3.745826850580179*^9}, {3.7458329523140593`*^9, 3.745832953302759*^9}, {
   3.745835357394875*^9, 3.7458353586977873`*^9}, {3.779147096132558*^9, 
   3.779147097219346*^9}, {3.779147149674273*^9, 3.779147153489077*^9}, 
   3.779147200061829*^9},
 CellLabel->
  "In[160]:=",ExpressionUUID->"eb118854-772c-4c30-8fd1-5bc55aefba93"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    RowBox[{"\[Epsilon]HH", "[", 
     RowBox[{"1", ",", "2"}], "]"}]}], " ", 
   RowBox[{"\[Lambda]bHH", "[", 
    RowBox[{"1", ",", "1"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"\[Epsilon]HH", "[", 
    RowBox[{"1", ",", "1"}], "]"}], " ", 
   RowBox[{"\[Lambda]bHH", "[", 
    RowBox[{"1", ",", "2"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"\[Epsilon]HH", "[", 
    RowBox[{"2", ",", "2"}], "]"}], " ", 
   RowBox[{"\[Lambda]bHH", "[", 
    RowBox[{"2", ",", "1"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"\[Epsilon]HH", "[", 
    RowBox[{"2", ",", "1"}], "]"}], " ", 
   RowBox[{"\[Lambda]bHH", "[", 
    RowBox[{"2", ",", "2"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"\[Epsilon]bHH", "[", 
    RowBox[{"2", ",", "2"}], "]"}], " ", 
   RowBox[{"\[Lambda]HH", "[", 
    RowBox[{"1", ",", "1"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"\[Epsilon]bHH", "[", 
    RowBox[{"2", ",", "1"}], "]"}], " ", 
   RowBox[{"\[Lambda]HH", "[", 
    RowBox[{"1", ",", "2"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"\[Epsilon]bHH", "[", 
    RowBox[{"1", ",", "2"}], "]"}], " ", 
   RowBox[{"\[Lambda]HH", "[", 
    RowBox[{"2", ",", "1"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"\[Epsilon]bHH", "[", 
    RowBox[{"1", ",", "1"}], "]"}], " ", 
   RowBox[{"\[Lambda]HH", "[", 
    RowBox[{"2", ",", "2"}], "]"}]}]}]], "Output",
 CellChangeTimes->{{3.779147129104219*^9, 3.779147154201159*^9}, 
   3.7791472017626257`*^9, 3.779147251946335*^9},
 CellLabel->
  "Out[160]=",ExpressionUUID->"ffd7f414-643c-4129-947a-dbde2a3e79e6"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Scalars", "Section",
 CellChangeTimes->{{3.745881982739002*^9, 
  3.745881985105268*^9}},ExpressionUUID->"6c5a91f5-3dc1-4004-a1e5-\
38fad1b3f079"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Q\[Phi]HH", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "\[ImaginaryI]"}], 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"A", "=", "1"}], "2"], 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"B", "=", "1"}], "2"], 
       RowBox[{
        UnderoverscriptBox["\[Sum]", 
         RowBox[{"\[Alpha]", "=", "1"}], "2"], 
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"\[Beta]", "=", "1"}], "2"], 
         RowBox[{
          RowBox[{"\[Epsilon]Up", "[", 
           RowBox[{"A", ",", "B"}], "]"}], 
          RowBox[{"\[Epsilon]Up", "[", 
           RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], 
          RowBox[{"\[Xi]HH", "[", 
           RowBox[{"\[Beta]", ",", "B"}], "]"}], 
          RowBox[{"\[Lambda]HH", "[", 
           RowBox[{"\[Alpha]", ",", "A"}], "]"}]}]}]}]}]}]}], "//", 
    "Expand"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"\[Delta]", "[", "SUSYFlatHH", "]"}], "[", "Parameters_", "]"}], 
    "[", " ", "\[Phi]HH", " ", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"Q\[Phi]HH", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Xi]HH", "[", 
          RowBox[{"\[Alpha]Local_", ",", "ALocal_"}], "]"}], ":>", 
         RowBox[{"Parameters", "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "\[Alpha]Local", ",", "ALocal"}], "]"}], "]"}]}],
         ",", 
        RowBox[{
         RowBox[{"\[Xi]bHH", "[", 
          RowBox[{"\[Alpha]dLocal_", ",", "ALocal_"}], "]"}], ":>", 
         RowBox[{"Parameters", "[", 
          RowBox[{"[", 
           RowBox[{"2", ",", "\[Alpha]dLocal", ",", "ALocal"}], "]"}], 
          "]"}]}]}], "}"}]}]}], "\[IndentingNewLine]", "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.745835402101263*^9, 3.745835444572336*^9}, {
  3.745874184161627*^9, 3.745874247425666*^9}, {3.7458772997706137`*^9, 
  3.745877324811491*^9}},
 CellLabel->
  "In[161]:=",ExpressionUUID->"3ae90d6d-6120-4c8c-bae6-87b51a9663e2"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Q\[Phi]bHH", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "\[ImaginaryI]"}], 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"A", "=", "1"}], "2"], 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"B", "=", "1"}], "2"], 
       RowBox[{
        UnderoverscriptBox["\[Sum]", 
         RowBox[{"\[Alpha]d", "=", "1"}], "2"], 
        RowBox[{
         RowBox[{"\[Epsilon]Up", "[", 
          RowBox[{"A", ",", "B"}], "]"}], 
         RowBox[{"\[Xi]bHH", "[", 
          RowBox[{"\[Alpha]d", ",", "B"}], "]"}], 
         RowBox[{"\[Lambda]bHH", "[", 
          RowBox[{"\[Alpha]d", ",", "A"}], "]"}]}]}]}]}]}], "//", 
    "Expand"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"\[Delta]", "[", "SUSYFlatHH", "]"}], "[", "Parameters_", "]"}], 
    "[", " ", "\[Phi]bHH", " ", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"Q\[Phi]bHH", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Xi]HH", "[", 
          RowBox[{"\[Alpha]Local_", ",", "ALocal_"}], "]"}], ":>", 
         RowBox[{"Parameters", "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "\[Alpha]Local", ",", "ALocal"}], "]"}], "]"}]}],
         ",", 
        RowBox[{
         RowBox[{"\[Xi]bHH", "[", 
          RowBox[{"\[Alpha]dLocal_", ",", "ALocal_"}], "]"}], ":>", 
         RowBox[{"Parameters", "[", 
          RowBox[{"[", 
           RowBox[{"2", ",", "\[Alpha]dLocal", ",", "ALocal"}], "]"}], 
          "]"}]}]}], "}"}]}]}], "\[IndentingNewLine]", "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.745835402101263*^9, 3.745835444572336*^9}, {
   3.745874184161627*^9, 3.745874247425666*^9}, {3.7458772997706137`*^9, 
   3.745877324811491*^9}, {3.7458787550455513`*^9, 3.7458787716255093`*^9}, 
   3.745878808006301*^9, {3.745879016620023*^9, 3.745879063300071*^9}, 
   3.7458799131163197`*^9},
 CellLabel->
  "In[163]:=",ExpressionUUID->"34569bb4-001a-4e5c-9d22-776c3e4a81e2"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Gaugini", "Section",
 CellChangeTimes->{{3.745881994449111*^9, 3.745882007865727*^9}, {
  3.7458821200559807`*^9, 
  3.7458821211295853`*^9}},ExpressionUUID->"236e4ff3-d6b8-4b72-9da1-\
0cbaf0debec2"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Q\[Lambda]HH", "[", 
       RowBox[{"\[Alpha]", ",", "A"}], "]"}], "=", 
      RowBox[{
       RowBox[{
        RowBox[{
         FractionBox["1", "2"], 
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"m", "=", "1"}], "4"], 
          RowBox[{
           UnderoverscriptBox["\[Sum]", 
            RowBox[{"n", "=", "1"}], "4"], 
           RowBox[{
            UnderoverscriptBox["\[Sum]", 
             RowBox[{"\[Beta]", "=", "1"}], "2"], 
            RowBox[{
             RowBox[{
              RowBox[{"\[Sigma]", "[", 
               RowBox[{"m", ",", "n"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "]"}], 
             RowBox[{"\[Xi]HH", "[", 
              RowBox[{"\[Beta]", ",", "A"}], "]"}], 
             RowBox[{"F", "[", 
              RowBox[{"m", ",", "n"}], "]"}]}]}]}]}]}], "+", 
        RowBox[{"2", 
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"m", "=", "1"}], "4"], 
          RowBox[{
           UnderoverscriptBox["\[Sum]", 
            RowBox[{"\[Alpha]d", "=", "1"}], "2"], 
           RowBox[{
            RowBox[{
             RowBox[{"\[Sigma]", "[", "m", "]"}], "[", 
             RowBox[{"[", 
              RowBox[{"\[Alpha]", ",", "\[Alpha]d"}], "]"}], "]"}], 
            RowBox[{"\[Xi]bHH", "[", 
             RowBox[{"\[Alpha]d", ",", "A"}], "]"}], 
            RowBox[{
             RowBox[{"CD", "[", "m", "]"}], "[", "\[Phi]HH", "]"}]}]}]}]}], 
        "+", 
        RowBox[{"2", "\[ImaginaryI]", " ", 
         RowBox[{"\[Xi]HH", "[", 
          RowBox[{"\[Alpha]", ",", "A"}], "]"}], 
         RowBox[{"Comm", "[", 
          RowBox[{"\[Phi]HH", ",", "\[Phi]bHH"}], "]"}]}], "+", 
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"B", "=", "1"}], "2"], 
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"C1", "=", "1"}], "2"], 
          RowBox[{
           RowBox[{"DHH", "[", 
            RowBox[{"A", ",", "B"}], "]"}], 
           RowBox[{"\[Epsilon]Up", "[", 
            RowBox[{"B", ",", "C1"}], "]"}], 
           RowBox[{"\[Xi]HH", "[", 
            RowBox[{"\[Alpha]", ",", "C1"}], "]"}]}]}]}]}], "//", 
       "Expand"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"A", ",", "1", ",", "2"}], "}"}]}], "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"\[Delta]", "[", "SUSYFlatHH", "]"}], "[", "Parameters_", "]"}], 
    "[", " ", 
    RowBox[{"\[Lambda]HH", "[", 
     RowBox[{"\[Alpha]Local_", ",", "ALocal_"}], "]"}], " ", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Q\[Lambda]HH", "[", 
       RowBox[{"\[Alpha]Local", ",", "ALocal"}], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Xi]HH", "[", 
          RowBox[{"\[Beta]Local_", ",", "BLocal_"}], "]"}], ":>", 
         RowBox[{"Parameters", "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "\[Beta]Local", ",", "BLocal"}], "]"}], "]"}]}], 
        ",", 
        RowBox[{
         RowBox[{"\[Xi]bHH", "[", 
          RowBox[{"\[Alpha]dLocal_", ",", "BLocal_"}], "]"}], ":>", 
         RowBox[{"Parameters", "[", 
          RowBox[{"[", 
           RowBox[{"2", ",", "\[Alpha]dLocal", ",", "BLocal"}], "]"}], 
          "]"}]}]}], "}"}]}]}], "\[IndentingNewLine]", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Delta]", "[", "SUSYFlatHH", "]"}], "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"\[Epsilon]HH", "[", 
        RowBox[{"\[Alpha]", ",", "A"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Alpha]", ",", "1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"A", ",", "1", ",", "2"}], "}"}]}], "]"}], ",", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"\[Epsilon]bHH", "[", 
        RowBox[{"\[Alpha]d", ",", "A"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Alpha]d", ",", "1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"A", ",", "1", ",", "2"}], "}"}]}], "]"}]}], "}"}], "]"}], 
  "[", " ", 
  RowBox[{"\[Lambda]HH", "[", 
   RowBox[{"1", ",", "1"}], "]"}], " ", "]"}]}], "Input",
 CellChangeTimes->{{3.7458821266947327`*^9, 3.74588218550525*^9}, {
   3.745882400094907*^9, 3.745882466061471*^9}, {3.7458825454437923`*^9, 
   3.745882837755197*^9}, {3.745883724794125*^9, 3.745883814576845*^9}, {
   3.745888773324767*^9, 3.745888779923861*^9}, 3.746001034394516*^9, {
   3.779147100923542*^9, 3.779147101761475*^9}},
 CellLabel->
  "In[165]:=",ExpressionUUID->"6495ab8b-3d07-4028-bc90-d2e867180141"],

Cell[BoxData[
 RowBox[{
  RowBox[{"2", " ", "\[ImaginaryI]", " ", 
   RowBox[{"Comm", "[", 
    RowBox[{"\[Phi]HH", ",", "\[Phi]bHH"}], "]"}], " ", 
   RowBox[{"\[Epsilon]HH", "[", 
    RowBox[{"1", ",", "1"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"DHH", "[", 
    RowBox[{"1", ",", "2"}], "]"}], " ", 
   RowBox[{"\[Epsilon]HH", "[", 
    RowBox[{"1", ",", "1"}], "]"}]}], "+", 
  RowBox[{"\[ImaginaryI]", " ", 
   RowBox[{"F", "[", 
    RowBox[{"1", ",", "2"}], "]"}], " ", 
   RowBox[{"\[Epsilon]HH", "[", 
    RowBox[{"1", ",", "1"}], "]"}]}], "-", 
  RowBox[{"\[ImaginaryI]", " ", 
   RowBox[{"F", "[", 
    RowBox[{"3", ",", "4"}], "]"}], " ", 
   RowBox[{"\[Epsilon]HH", "[", 
    RowBox[{"1", ",", "1"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"DHH", "[", 
    RowBox[{"1", ",", "1"}], "]"}], " ", 
   RowBox[{"\[Epsilon]HH", "[", 
    RowBox[{"1", ",", "2"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"F", "[", 
    RowBox[{"1", ",", "3"}], "]"}], " ", 
   RowBox[{"\[Epsilon]HH", "[", 
    RowBox[{"2", ",", "1"}], "]"}]}], "-", 
  RowBox[{"\[ImaginaryI]", " ", 
   RowBox[{"F", "[", 
    RowBox[{"1", ",", "4"}], "]"}], " ", 
   RowBox[{"\[Epsilon]HH", "[", 
    RowBox[{"2", ",", "1"}], "]"}]}], "+", 
  RowBox[{"\[ImaginaryI]", " ", 
   RowBox[{"F", "[", 
    RowBox[{"2", ",", "3"}], "]"}], " ", 
   RowBox[{"\[Epsilon]HH", "[", 
    RowBox[{"2", ",", "1"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"F", "[", 
    RowBox[{"2", ",", "4"}], "]"}], " ", 
   RowBox[{"\[Epsilon]HH", "[", 
    RowBox[{"2", ",", "1"}], "]"}]}], "-", 
  RowBox[{"2", " ", "\[ImaginaryI]", " ", 
   RowBox[{"\[Epsilon]bHH", "[", 
    RowBox[{"2", ",", "1"}], "]"}], " ", 
   RowBox[{
    RowBox[{"CD", "[", "1", "]"}], "[", "\[Phi]HH", "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"\[Epsilon]bHH", "[", 
    RowBox[{"2", ",", "1"}], "]"}], " ", 
   RowBox[{
    RowBox[{"CD", "[", "2", "]"}], "[", "\[Phi]HH", "]"}]}], "-", 
  RowBox[{"2", " ", "\[ImaginaryI]", " ", 
   RowBox[{"\[Epsilon]bHH", "[", 
    RowBox[{"1", ",", "1"}], "]"}], " ", 
   RowBox[{
    RowBox[{"CD", "[", "3", "]"}], "[", "\[Phi]HH", "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"\[Epsilon]bHH", "[", 
    RowBox[{"1", ",", "1"}], "]"}], " ", 
   RowBox[{
    RowBox[{"CD", "[", "4", "]"}], "[", "\[Phi]HH", "]"}]}]}]], "Output",
 CellChangeTimes->{3.779147129897892*^9, 3.779147252001923*^9},
 CellLabel->
  "Out[167]=",ExpressionUUID->"7aa3b05a-9152-4757-8745-8b164d771fd2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Q\[Lambda]bHH", "[", 
      RowBox[{"\[Beta]d", ",", "A"}], "]"}], "=", 
     RowBox[{
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"\[Alpha]d", "=", "1"}], "2"], 
       RowBox[{
        RowBox[{"\[Epsilon]Down", "[", 
         RowBox[{"\[Beta]d", ",", "\[Alpha]d"}], "]"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox["1", "2"], 
           RowBox[{
            UnderoverscriptBox["\[Sum]", 
             RowBox[{"m", "=", "1"}], "4"], 
            RowBox[{
             UnderoverscriptBox["\[Sum]", 
              RowBox[{"n", "=", "1"}], "4"], 
             RowBox[{
              UnderoverscriptBox["\[Sum]", 
               RowBox[{"\[Beta]d", "=", "1"}], "2"], 
              RowBox[{
               RowBox[{
                RowBox[{"\[Sigma]b", "[", 
                 RowBox[{"m", ",", "n"}], "]"}], "[", 
                RowBox[{"[", 
                 RowBox[{"\[Alpha]d", ",", "\[Beta]d"}], "]"}], "]"}], 
               RowBox[{"\[Xi]bHH", "[", 
                RowBox[{"\[Beta]d", ",", "A"}], "]"}], 
               RowBox[{"F", "[", 
                RowBox[{"m", ",", "n"}], "]"}]}]}]}]}]}], "+", 
          RowBox[{"2", 
           RowBox[{
            UnderoverscriptBox["\[Sum]", 
             RowBox[{"m", "=", "1"}], "4"], 
            RowBox[{
             UnderoverscriptBox["\[Sum]", 
              RowBox[{"\[Alpha]", "=", "1"}], "2"], 
             RowBox[{
              RowBox[{
               RowBox[{"\[Sigma]b", "[", "m", "]"}], "[", 
               RowBox[{"[", 
                RowBox[{"\[Alpha]d", ",", "\[Alpha]"}], "]"}], "]"}], 
              RowBox[{"\[Xi]HH", "[", 
               RowBox[{"\[Alpha]", ",", "A"}], "]"}], 
              RowBox[{
               RowBox[{"CD", "[", "m", "]"}], "[", "\[Phi]bHH", "]"}]}]}]}]}],
           "-", 
          RowBox[{"2", "\[ImaginaryI]", " ", 
           RowBox[{"\[Xi]bHH", "[", 
            RowBox[{"\[Alpha]d", ",", "A"}], "]"}], 
           RowBox[{"Comm", "[", 
            RowBox[{"\[Phi]HH", ",", "\[Phi]bHH"}], "]"}]}], "+", 
          RowBox[{
           UnderoverscriptBox["\[Sum]", 
            RowBox[{"B", "=", "1"}], "2"], 
           RowBox[{
            UnderoverscriptBox["\[Sum]", 
             RowBox[{"C1", "=", "1"}], "2"], 
            RowBox[{
             RowBox[{"DHH", "[", 
              RowBox[{"A", ",", "B"}], "]"}], 
             RowBox[{"\[Epsilon]Up", "[", 
              RowBox[{"B", ",", "C1"}], "]"}], 
             RowBox[{"\[Xi]bHH", "[", 
              RowBox[{"\[Alpha]d", ",", "C1"}], "]"}]}]}]}]}], ")"}]}]}], "//",
       "Expand"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Beta]d", ",", "1", ",", "2"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"A", ",", "1", ",", "2"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"\[Delta]", "[", "SUSYFlatHH", "]"}], "[", "Parameters_", "]"}], 
    "[", " ", 
    RowBox[{"\[Lambda]bHH", "[", 
     RowBox[{"\[Alpha]dLocal_", ",", "ALocal_"}], "]"}], " ", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Q\[Lambda]bHH", "[", 
       RowBox[{"\[Alpha]dLocal", ",", "ALocal"}], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Xi]HH", "[", 
          RowBox[{"\[Beta]Local_", ",", "BLocal_"}], "]"}], ":>", 
         RowBox[{"Parameters", "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "\[Beta]Local", ",", "BLocal"}], "]"}], "]"}]}], 
        ",", 
        RowBox[{
         RowBox[{"\[Xi]bHH", "[", 
          RowBox[{"bdLocal_", ",", "BLocal_"}], "]"}], ":>", 
         RowBox[{"Parameters", "[", 
          RowBox[{"[", 
           RowBox[{"2", ",", "bdLocal", ",", "BLocal"}], "]"}], "]"}]}]}], 
       "}"}]}]}], "\[IndentingNewLine]", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Delta]", "[", "SUSYFlatHH", "]"}], "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"\[Epsilon]HH", "[", 
        RowBox[{"\[Alpha]", ",", "A"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Alpha]", ",", "1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"A", ",", "1", ",", "2"}], "}"}]}], "]"}], ",", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"\[Epsilon]bHH", "[", 
        RowBox[{"\[Alpha]d", ",", "A"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Alpha]d", ",", "1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"A", ",", "1", ",", "2"}], "}"}]}], "]"}]}], "}"}], "]"}], 
  "[", " ", 
  RowBox[{"\[Lambda]bHH", "[", 
   RowBox[{"1", ",", "1"}], "]"}], " ", "]"}]}], "Input",
 CellChangeTimes->{{3.746001038784841*^9, 3.7460010939515743`*^9}, {
  3.7460012769547577`*^9, 3.7460014236265993`*^9}, {3.746001594766293*^9, 
  3.7460016413241453`*^9}, {3.77914710465832*^9, 3.779147105447083*^9}},
 CellLabel->
  "In[168]:=",ExpressionUUID->"57c8cb53-ef95-4f45-ac2d-676caa6cdd30"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    RowBox[{"F", "[", 
     RowBox[{"1", ",", "3"}], "]"}]}], " ", 
   RowBox[{"\[Epsilon]bHH", "[", 
    RowBox[{"1", ",", "1"}], "]"}]}], "-", 
  RowBox[{"\[ImaginaryI]", " ", 
   RowBox[{"F", "[", 
    RowBox[{"1", ",", "4"}], "]"}], " ", 
   RowBox[{"\[Epsilon]bHH", "[", 
    RowBox[{"1", ",", "1"}], "]"}]}], "-", 
  RowBox[{"\[ImaginaryI]", " ", 
   RowBox[{"F", "[", 
    RowBox[{"2", ",", "3"}], "]"}], " ", 
   RowBox[{"\[Epsilon]bHH", "[", 
    RowBox[{"1", ",", "1"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"F", "[", 
    RowBox[{"2", ",", "4"}], "]"}], " ", 
   RowBox[{"\[Epsilon]bHH", "[", 
    RowBox[{"1", ",", "1"}], "]"}]}], "+", 
  RowBox[{"2", " ", "\[ImaginaryI]", " ", 
   RowBox[{"Comm", "[", 
    RowBox[{"\[Phi]HH", ",", "\[Phi]bHH"}], "]"}], " ", 
   RowBox[{"\[Epsilon]bHH", "[", 
    RowBox[{"2", ",", "1"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"DHH", "[", 
    RowBox[{"1", ",", "2"}], "]"}], " ", 
   RowBox[{"\[Epsilon]bHH", "[", 
    RowBox[{"2", ",", "1"}], "]"}]}], "+", 
  RowBox[{"\[ImaginaryI]", " ", 
   RowBox[{"F", "[", 
    RowBox[{"1", ",", "2"}], "]"}], " ", 
   RowBox[{"\[Epsilon]bHH", "[", 
    RowBox[{"2", ",", "1"}], "]"}]}], "+", 
  RowBox[{"\[ImaginaryI]", " ", 
   RowBox[{"F", "[", 
    RowBox[{"3", ",", "4"}], "]"}], " ", 
   RowBox[{"\[Epsilon]bHH", "[", 
    RowBox[{"2", ",", "1"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"DHH", "[", 
    RowBox[{"1", ",", "1"}], "]"}], " ", 
   RowBox[{"\[Epsilon]bHH", "[", 
    RowBox[{"2", ",", "2"}], "]"}]}], "-", 
  RowBox[{"2", " ", "\[ImaginaryI]", " ", 
   RowBox[{"\[Epsilon]HH", "[", 
    RowBox[{"1", ",", "1"}], "]"}], " ", 
   RowBox[{
    RowBox[{"CD", "[", "1", "]"}], "[", "\[Phi]bHH", "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"\[Epsilon]HH", "[", 
    RowBox[{"1", ",", "1"}], "]"}], " ", 
   RowBox[{
    RowBox[{"CD", "[", "2", "]"}], "[", "\[Phi]bHH", "]"}]}], "+", 
  RowBox[{"2", " ", "\[ImaginaryI]", " ", 
   RowBox[{"\[Epsilon]HH", "[", 
    RowBox[{"2", ",", "1"}], "]"}], " ", 
   RowBox[{
    RowBox[{"CD", "[", "3", "]"}], "[", "\[Phi]bHH", "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"\[Epsilon]HH", "[", 
    RowBox[{"2", ",", "1"}], "]"}], " ", 
   RowBox[{
    RowBox[{"CD", "[", "4", "]"}], "[", "\[Phi]bHH", "]"}]}]}]], "Output",
 CellChangeTimes->{3.7791471299370937`*^9, 3.7791472520464153`*^9},
 CellLabel->
  "Out[170]=",ExpressionUUID->"f525ded8-182b-45b2-9040-294db35674c0"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Auxiliary fields", "Section",
 CellChangeTimes->{{3.745881994449111*^9, 
  3.745882007865727*^9}},ExpressionUUID->"c45e7125-2050-4c43-b6dc-\
7d0fc21245ca"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Do", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"QDHH", "[", 
     RowBox[{"A", ",", "B"}], "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", 
       RowBox[{
        UnderoverscriptBox["\[Sum]", 
         RowBox[{"\[Alpha]d", "=", "1"}], "2"], 
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"\[Beta]", "=", "1"}], "2"], 
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"\[Beta]d", "=", "1"}], "2"], 
          RowBox[{
           UnderoverscriptBox["\[Sum]", 
            RowBox[{"m", "=", "1"}], "4"], 
           RowBox[{
            RowBox[{"\[Epsilon]Down", "[", 
             RowBox[{"\[Alpha]d", ",", "\[Beta]d"}], "]"}], 
            RowBox[{
             RowBox[{"\[Sigma]b", "[", "m", "]"}], "[", 
             RowBox[{"[", 
              RowBox[{"\[Alpha]d", ",", "\[Beta]"}], "]"}], "]"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"\[Xi]bHH", "[", 
                RowBox[{"\[Beta]d", ",", "A"}], "]"}], 
               RowBox[{
                RowBox[{"CD", "[", "m", "]"}], "[", " ", 
                RowBox[{"\[Lambda]HH", "[", 
                 RowBox[{"\[Beta]", ",", "B"}], "]"}], " ", "]"}]}], "+", 
              RowBox[{
               RowBox[{"\[Xi]bHH", "[", 
                RowBox[{"\[Beta]d", ",", "B"}], "]"}], 
               RowBox[{
                RowBox[{"CD", "[", "m", "]"}], "[", " ", 
                RowBox[{"\[Lambda]HH", "[", 
                 RowBox[{"\[Beta]", ",", "A"}], "]"}], " ", "]"}]}]}], 
             ")"}]}]}]}]}]}]}], "+", 
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{
        UnderoverscriptBox["\[Sum]", 
         RowBox[{"\[Alpha]", "=", "1"}], "2"], 
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"\[Beta]", "=", "1"}], "2"], 
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"\[Alpha]d", "=", "1"}], "2"], 
          RowBox[{
           UnderoverscriptBox["\[Sum]", 
            RowBox[{"\[Beta]d", "=", "1"}], "2"], 
           RowBox[{
            UnderoverscriptBox["\[Sum]", 
             RowBox[{"m", "=", "1"}], "4"], 
            RowBox[{
             RowBox[{"\[Epsilon]Up", "[", 
              RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], 
             RowBox[{
              RowBox[{"\[Sigma]", "[", "m", "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"\[Alpha]", ",", "\[Beta]d"}], "]"}], "]"}], 
             RowBox[{"\[Epsilon]Up", "[", 
              RowBox[{"\[Beta]d", ",", "\[Alpha]d"}], "]"}], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"\[Xi]HH", "[", 
                 RowBox[{"\[Beta]", ",", "A"}], "]"}], 
                RowBox[{
                 RowBox[{"CD", "[", "m", "]"}], "[", 
                 RowBox[{"\[Lambda]bHH", "[", 
                  RowBox[{"\[Alpha]d", ",", "B"}], "]"}], "]"}]}], "+", 
               RowBox[{
                RowBox[{"\[Xi]HH", "[", 
                 RowBox[{"\[Beta]", ",", "B"}], "]"}], 
                RowBox[{
                 RowBox[{"CD", "[", "m", "]"}], "[", 
                 RowBox[{"\[Lambda]bHH", "[", 
                  RowBox[{"\[Alpha]d", ",", "A"}], "]"}], "]"}]}]}], 
              ")"}]}]}]}]}]}]}]}], "-", 
      RowBox[{"2", 
       RowBox[{
        UnderoverscriptBox["\[Sum]", 
         RowBox[{"\[Alpha]d", "=", "1"}], "2"], 
        RowBox[{"Comm", "[", 
         RowBox[{"\[Phi]HH", ",", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             RowBox[{"\[Xi]bHH", "[", 
              RowBox[{"\[Alpha]d", ",", "A"}], "]"}]}], 
            RowBox[{"\[Lambda]bHH", "[", 
             RowBox[{"\[Alpha]d", ",", "B"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"\[Xi]bHH", "[", 
             RowBox[{"\[Alpha]d", ",", "B"}], "]"}], 
            RowBox[{"\[Lambda]bHH", "[", 
             RowBox[{"\[Alpha]d", ",", "A"}], "]"}]}]}]}], "]"}]}]}], "+", 
      RowBox[{"2", 
       RowBox[{
        UnderoverscriptBox["\[Sum]", 
         RowBox[{"\[Alpha]", "=", "1"}], "2"], 
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"\[Beta]", "=", "1"}], "2"], 
         RowBox[{"Comm", "[", 
          RowBox[{"\[Phi]bHH", ",", 
           RowBox[{
            RowBox[{"\[Epsilon]Up", "[", 
             RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"\[Xi]HH", "[", 
                RowBox[{"\[Beta]", ",", "A"}], "]"}], 
               RowBox[{"\[Lambda]HH", "[", 
                RowBox[{"\[Alpha]", ",", "B"}], "]"}]}], "+", 
              RowBox[{
               RowBox[{"\[Xi]HH", "[", 
                RowBox[{"\[Beta]", ",", "B"}], "]"}], 
               RowBox[{"\[Lambda]HH", "[", 
                RowBox[{"\[Alpha]", ",", "A"}], "]"}]}]}], ")"}]}]}], 
          "]"}]}]}]}]}], "//", "Expand"}]}], "\[IndentingNewLine]", ",", 
   RowBox[{"{", 
    RowBox[{"A", ",", "1", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"B", ",", "A", ",", "2"}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"\[Delta]", "[", "SUSYFlatHH", "]"}], "[", "Parameters_", "]"}], 
    "[", " ", 
    RowBox[{"DHH", "[", 
     RowBox[{"ALocal_", ",", "BLocal_"}], "]"}], " ", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"QDHH", "[", 
       RowBox[{"ALocal", ",", "BLocal"}], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Xi]HH", "[", 
          RowBox[{"\[Beta]Local_", ",", "CLocal_"}], "]"}], ":>", 
         RowBox[{"Parameters", "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "\[Beta]Local", ",", "CLocal"}], "]"}], "]"}]}], 
        ",", 
        RowBox[{
         RowBox[{"\[Xi]bHH", "[", 
          RowBox[{"\[Alpha]dLocal_", ",", "CLocal_"}], "]"}], ":>", 
         RowBox[{"Parameters", "[", 
          RowBox[{"[", 
           RowBox[{"2", ",", "\[Alpha]dLocal", ",", "CLocal"}], "]"}], 
          "]"}]}]}], "}"}]}]}], "\[IndentingNewLine]", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Delta]", "[", "SUSYFlatHH", "]"}], "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"\[Epsilon]HH", "[", 
        RowBox[{"\[Alpha]", ",", "A"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Alpha]", ",", "1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"A", ",", "1", ",", "2"}], "}"}]}], "]"}], ",", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"\[Epsilon]bHH", "[", 
        RowBox[{"\[Alpha]d", ",", "A"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Alpha]d", ",", "1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"A", ",", "1", ",", "2"}], "}"}]}], "]"}]}], "}"}], "]"}], 
  "[", " ", 
  RowBox[{"DHH", "[", 
   RowBox[{"1", ",", "1"}], "]"}], " ", "]"}]}], "Input",
 CellChangeTimes->{{3.745998416832796*^9, 3.745998445177174*^9}, {
   3.7459990415026283`*^9, 3.745999523622262*^9}, {3.7459995797890997`*^9, 
   3.745999691574155*^9}, {3.7460025609317417`*^9, 3.746002565371378*^9}, {
   3.746003312520851*^9, 3.746003329589169*^9}, {3.746004049128868*^9, 
   3.7460040529503508`*^9}, 3.746255728528419*^9, {3.779147108039156*^9, 
   3.779147108805992*^9}},
 CellLabel->
  "In[171]:=",ExpressionUUID->"fd9425f1-ec3a-4c21-9ea9-395396e55c08"],

Cell[BoxData[
 RowBox[{
  RowBox[{"4", " ", 
   RowBox[{"Comm", "[", 
    RowBox[{"\[Phi]bHH", ",", 
     RowBox[{
      RowBox[{"\[Epsilon]HH", "[", 
       RowBox[{"2", ",", "1"}], "]"}], " ", 
      RowBox[{"\[Lambda]HH", "[", 
       RowBox[{"1", ",", "1"}], "]"}]}]}], "]"}]}], "-", 
  RowBox[{"4", " ", 
   RowBox[{"Comm", "[", 
    RowBox[{"\[Phi]bHH", ",", 
     RowBox[{
      RowBox[{"\[Epsilon]HH", "[", 
       RowBox[{"1", ",", "1"}], "]"}], " ", 
      RowBox[{"\[Lambda]HH", "[", 
       RowBox[{"2", ",", "1"}], "]"}]}]}], "]"}]}], "+", 
  RowBox[{"4", " ", 
   RowBox[{"Comm", "[", 
    RowBox[{"\[Phi]HH", ",", 
     RowBox[{
      RowBox[{"\[Epsilon]bHH", "[", 
       RowBox[{"1", ",", "1"}], "]"}], " ", 
      RowBox[{"\[Lambda]bHH", "[", 
       RowBox[{"1", ",", "1"}], "]"}]}]}], "]"}]}], "+", 
  RowBox[{"4", " ", 
   RowBox[{"Comm", "[", 
    RowBox[{"\[Phi]HH", ",", 
     RowBox[{
      RowBox[{"\[Epsilon]bHH", "[", 
       RowBox[{"2", ",", "1"}], "]"}], " ", 
      RowBox[{"\[Lambda]bHH", "[", 
       RowBox[{"2", ",", "1"}], "]"}]}]}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"\[Epsilon]HH", "[", 
    RowBox[{"2", ",", "1"}], "]"}], " ", 
   RowBox[{
    RowBox[{"CD", "[", "1", "]"}], "[", 
    RowBox[{"\[Lambda]bHH", "[", 
     RowBox[{"1", ",", "1"}], "]"}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"\[Epsilon]HH", "[", 
    RowBox[{"1", ",", "1"}], "]"}], " ", 
   RowBox[{
    RowBox[{"CD", "[", "1", "]"}], "[", 
    RowBox[{"\[Lambda]bHH", "[", 
     RowBox[{"2", ",", "1"}], "]"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"\[Epsilon]bHH", "[", 
    RowBox[{"1", ",", "1"}], "]"}], " ", 
   RowBox[{
    RowBox[{"CD", "[", "1", "]"}], "[", 
    RowBox[{"\[Lambda]HH", "[", 
     RowBox[{"1", ",", "1"}], "]"}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"\[Epsilon]bHH", "[", 
    RowBox[{"2", ",", "1"}], "]"}], " ", 
   RowBox[{
    RowBox[{"CD", "[", "1", "]"}], "[", 
    RowBox[{"\[Lambda]HH", "[", 
     RowBox[{"2", ",", "1"}], "]"}], "]"}]}], "+", 
  RowBox[{"2", " ", "\[ImaginaryI]", " ", 
   RowBox[{"\[Epsilon]HH", "[", 
    RowBox[{"2", ",", "1"}], "]"}], " ", 
   RowBox[{
    RowBox[{"CD", "[", "2", "]"}], "[", 
    RowBox[{"\[Lambda]bHH", "[", 
     RowBox[{"1", ",", "1"}], "]"}], "]"}]}], "-", 
  RowBox[{"2", " ", "\[ImaginaryI]", " ", 
   RowBox[{"\[Epsilon]HH", "[", 
    RowBox[{"1", ",", "1"}], "]"}], " ", 
   RowBox[{
    RowBox[{"CD", "[", "2", "]"}], "[", 
    RowBox[{"\[Lambda]bHH", "[", 
     RowBox[{"2", ",", "1"}], "]"}], "]"}]}], "+", 
  RowBox[{"2", " ", "\[ImaginaryI]", " ", 
   RowBox[{"\[Epsilon]bHH", "[", 
    RowBox[{"1", ",", "1"}], "]"}], " ", 
   RowBox[{
    RowBox[{"CD", "[", "2", "]"}], "[", 
    RowBox[{"\[Lambda]HH", "[", 
     RowBox[{"1", ",", "1"}], "]"}], "]"}]}], "+", 
  RowBox[{"2", " ", "\[ImaginaryI]", " ", 
   RowBox[{"\[Epsilon]bHH", "[", 
    RowBox[{"2", ",", "1"}], "]"}], " ", 
   RowBox[{
    RowBox[{"CD", "[", "2", "]"}], "[", 
    RowBox[{"\[Lambda]HH", "[", 
     RowBox[{"2", ",", "1"}], "]"}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"\[Epsilon]HH", "[", 
    RowBox[{"1", ",", "1"}], "]"}], " ", 
   RowBox[{
    RowBox[{"CD", "[", "3", "]"}], "[", 
    RowBox[{"\[Lambda]bHH", "[", 
     RowBox[{"1", ",", "1"}], "]"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"\[Epsilon]HH", "[", 
    RowBox[{"2", ",", "1"}], "]"}], " ", 
   RowBox[{
    RowBox[{"CD", "[", "3", "]"}], "[", 
    RowBox[{"\[Lambda]bHH", "[", 
     RowBox[{"2", ",", "1"}], "]"}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"\[Epsilon]bHH", "[", 
    RowBox[{"2", ",", "1"}], "]"}], " ", 
   RowBox[{
    RowBox[{"CD", "[", "3", "]"}], "[", 
    RowBox[{"\[Lambda]HH", "[", 
     RowBox[{"1", ",", "1"}], "]"}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"\[Epsilon]bHH", "[", 
    RowBox[{"1", ",", "1"}], "]"}], " ", 
   RowBox[{
    RowBox[{"CD", "[", "3", "]"}], "[", 
    RowBox[{"\[Lambda]HH", "[", 
     RowBox[{"2", ",", "1"}], "]"}], "]"}]}], "+", 
  RowBox[{"2", " ", "\[ImaginaryI]", " ", 
   RowBox[{"\[Epsilon]HH", "[", 
    RowBox[{"1", ",", "1"}], "]"}], " ", 
   RowBox[{
    RowBox[{"CD", "[", "4", "]"}], "[", 
    RowBox[{"\[Lambda]bHH", "[", 
     RowBox[{"1", ",", "1"}], "]"}], "]"}]}], "+", 
  RowBox[{"2", " ", "\[ImaginaryI]", " ", 
   RowBox[{"\[Epsilon]HH", "[", 
    RowBox[{"2", ",", "1"}], "]"}], " ", 
   RowBox[{
    RowBox[{"CD", "[", "4", "]"}], "[", 
    RowBox[{"\[Lambda]bHH", "[", 
     RowBox[{"2", ",", "1"}], "]"}], "]"}]}], "+", 
  RowBox[{"2", " ", "\[ImaginaryI]", " ", 
   RowBox[{"\[Epsilon]bHH", "[", 
    RowBox[{"2", ",", "1"}], "]"}], " ", 
   RowBox[{
    RowBox[{"CD", "[", "4", "]"}], "[", 
    RowBox[{"\[Lambda]HH", "[", 
     RowBox[{"1", ",", "1"}], "]"}], "]"}]}], "-", 
  RowBox[{"2", " ", "\[ImaginaryI]", " ", 
   RowBox[{"\[Epsilon]bHH", "[", 
    RowBox[{"1", ",", "1"}], "]"}], " ", 
   RowBox[{
    RowBox[{"CD", "[", "4", "]"}], "[", 
    RowBox[{"\[Lambda]HH", "[", 
     RowBox[{"2", ",", "1"}], "]"}], "]"}]}]}]], "Output",
 CellChangeTimes->{3.779147130110263*^9, 3.7791472520905933`*^9},
 CellLabel->
  "Out[173]=",ExpressionUUID->"5cb12b23-266c-463d-94c7-4cbce1142503"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Dedushenko et.al.", "Subchapter",
 CellChangeTimes->{{3.745824142159687*^9, 3.745824166688792*^9}, 
   3.745884847222096*^9},ExpressionUUID->"54555ccc-90f5-4fd9-a112-\
be4f0626ad58"],

Cell[TextData[{
 "From (A.9)-(A.12) we have\n\t",
 Cell[BoxData[
  GraphicsBox[
   TagBox[RasterBox[CompressedData["
1:eJzsvX/w/HZ937lzvenc/XHTXO+u12auk7bpj+sPpTN3M0maO1KR6bVzIVly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     "], {{0, 211}, {893, 0}}, {0, 255},
     ColorFunction->RGBColor],
    BoxForm`ImageTag["Byte", ColorSpace -> ColorProfileData[CompressedData["
1:eJyVlgdYU1kWx+976Y0WiICU0JsgRSCAlNADKEgHGyEJSSghptBsqAyOwFhQ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       "], "RGB", "XYZ"], Interleaving -> True],
    Selectable->False],
   DefaultBaseStyle->"ImageGraphics",
   ImageSize->{442.0262499999994, Automatic},
   ImageSizeRaw->{893, 211},
   PlotRange->{{0, 893}, {0, 211}}]], "Input",ExpressionUUID->
  "18f3720e-d653-4192-897b-9dfeb80b90a7"]
}], "Text",
 CellChangeTimes->{{3.745875166830501*^9, 
  3.745875186904142*^9}},ExpressionUUID->"9a013d24-7726-4ac2-bbdb-\
9372f1b97678"],

Cell[CellGroupData[{

Cell["Gauge field", "Section",
 CellChangeTimes->{{3.74588196791046*^9, 
  3.745881973507874*^9}},ExpressionUUID->"f91f02fd-72b9-457d-9322-\
ad9ba97cda37"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Delta]ADed", "[", "\[Mu]", "]"}], "=", 
      RowBox[{
       RowBox[{
        FractionBox["\[ImaginaryI]", "2"], 
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"\[Alpha]", "=", "1"}], "2"], 
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"\[Beta]", "=", "1"}], "2"], 
          RowBox[{
           UnderoverscriptBox["\[Sum]", 
            RowBox[{"\[Alpha]1", "=", "1"}], "2"], 
           RowBox[{
            UnderoverscriptBox["\[Sum]", 
             RowBox[{"a", "=", "1"}], "2"], 
            RowBox[{
             UnderoverscriptBox["\[Sum]", 
              RowBox[{"b", "=", "1"}], "2"], 
             RowBox[{
              UnderoverscriptBox["\[Sum]", 
               RowBox[{"bd", "=", "1"}], "2"], 
              RowBox[{
               UnderoverscriptBox["\[Sum]", 
                RowBox[{"cd", "=", "1"}], "2"], 
               RowBox[{
                RowBox[{"\[Epsilon]Up", "[", 
                 RowBox[{"\[Alpha]", ",", "\[Alpha]1"}], "]"}], 
                RowBox[{"\[Epsilon]Up", "[", 
                 RowBox[{"bd", ",", "cd"}], "]"}], 
                RowBox[{"\[Epsilon]Up", "[", 
                 RowBox[{"a", ",", "b"}], "]"}], 
                RowBox[{"\[Xi]", "[", 
                 RowBox[{"\[Alpha]1", ",", "b", ",", "cd"}], "]"}], 
                RowBox[{
                 RowBox[{"\[Gamma]", "[", "\[Mu]", "]"}], "[", 
                 RowBox[{"[", 
                  RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "]"}], 
                RowBox[{"\[Lambda]", "[", 
                 RowBox[{"\[Beta]", ",", "a", ",", "bd"}], 
                 "]"}]}]}]}]}]}]}]}]}]}], "//", "Expand"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Mu]", ",", 
       RowBox[{"Range", "[", 
        RowBox[{"1", ",", "3"}], "]"}]}], "}"}]}], "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"\[Delta]", "[", "SUSYFlatDed", "]"}], "[", "Parameters_", "]"}],
     "[", " ", 
    RowBox[{"Avec", "[", "\[Mu]Local_", "]"}], " ", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"\[Delta]ADed", "[", "\[Mu]Local", "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Xi]", "[", 
         RowBox[{"\[Alpha]Local_", ",", "aLocal_", ",", "bdLocal_"}], "]"}], ":>", 
        RowBox[{"Parameters", "[", 
         RowBox[{"[", 
          RowBox[{"\[Alpha]Local", ",", "aLocal", ",", "bdLocal"}], "]"}], 
         "]"}]}], "}"}]}]}], "\[IndentingNewLine]", "]"}]}], ";"}]}], "Input",\

 CellChangeTimes->{{3.745824933040588*^9, 3.745824947725968*^9}, {
   3.745825208086451*^9, 3.7458254173691807`*^9}, {3.7458254870315933`*^9, 
   3.7458254871640053`*^9}, {3.74582688006671*^9, 3.74582689974587*^9}, {
   3.7458269446471567`*^9, 3.74582704663999*^9}, {3.745827105991818*^9, 
   3.745827153754324*^9}, {3.74582751060561*^9, 3.74582753550555*^9}, {
   3.7458275914145317`*^9, 3.7458276090830517`*^9}, {3.745827658766675*^9, 
   3.745827779271708*^9}, 3.745833439863493*^9},
 CellLabel->
  "In[174]:=",ExpressionUUID->"fd78ce44-77d8-472a-86f9-547b581d3ef7"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Scalars", "Section",
 CellChangeTimes->{{3.74588196791046*^9, 3.745881973507874*^9}, {
  3.745883077754366*^9, 
  3.745883078645398*^9}},ExpressionUUID->"7a59370c-ba70-4838-9d80-\
b32669f8eefb"],

Cell[BoxData[{
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Delta]\[CapitalPhi]", "[", 
     RowBox[{"ad", ",", "bd"}], "]"}], "=", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"\[Alpha]", "=", "1"}], "2"], 
       RowBox[{
        UnderoverscriptBox["\[Sum]", 
         RowBox[{"\[Beta]", "=", "1"}], "2"], 
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"a", "=", "1"}], "2"], 
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"b", "=", "1"}], "2"], 
          RowBox[{
           RowBox[{"\[Epsilon]Up", "[", 
            RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], 
           RowBox[{"\[Epsilon]Up", "[", 
            RowBox[{"a", ",", "b"}], "]"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"\[Xi]", "[", 
               RowBox[{"\[Beta]", ",", "b", ",", "ad"}], "]"}], 
              RowBox[{"\[Lambda]", "[", 
               RowBox[{"\[Alpha]", ",", "a", ",", "bd"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"\[Xi]", "[", 
               RowBox[{"\[Beta]", ",", "b", ",", "bd"}], "]"}], 
              RowBox[{"\[Lambda]", "[", 
               RowBox[{"\[Alpha]", ",", "a", ",", "ad"}], "]"}]}]}], 
            ")"}]}]}]}]}]}]}], "//", "Expand"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"ad", ",", "1", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"bd", ",", "1", ",", "2"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"\[Delta]", "[", "SUSYFlatDed", "]"}], "[", "Parameters_", "]"}],
     "[", " ", 
    RowBox[{"\[CapitalPhi]", "[", 
     RowBox[{"adLocal_", ",", "bdLocal_"}], "]"}], " ", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"\[Delta]\[CapitalPhi]", "[", 
       RowBox[{"adLocal", ",", "bdLocal"}], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Xi]", "[", 
         RowBox[{"\[Alpha]Local_", ",", "aLocal_", ",", "cdLocal_"}], "]"}], ":>", 
        RowBox[{"Parameters", "[", 
         RowBox[{"[", 
          RowBox[{"\[Alpha]Local", ",", "aLocal", ",", "cdLocal"}], "]"}], 
         "]"}]}], "}"}]}]}], "\[IndentingNewLine]", "]"}]}], ";"}]}], "Input",\

 CellChangeTimes->{{3.745875430276351*^9, 3.7458754890106497`*^9}, {
   3.7458755450712757`*^9, 3.745875606178067*^9}, {3.7458757117415543`*^9, 
   3.74587575208524*^9}, {3.74587652278929*^9, 3.745876628077581*^9}, {
   3.74587856373658*^9, 3.7458785702570257`*^9}, 3.748109239652628*^9},
 CellLabel->
  "In[176]:=",ExpressionUUID->"a8a07acf-8f14-4a21-a102-41a6bcf20bf1"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Gaugini", "Section",
 CellChangeTimes->{{3.74588196791046*^9, 3.745881973507874*^9}, {
  3.745883083573444*^9, 
  3.745883084053094*^9}},ExpressionUUID->"3513a1ca-9288-4d00-b7e3-\
95a8d434d551"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Delta]\[Lambda]", "[", 
      RowBox[{"\[Alpha]", ",", "a", ",", "bd"}], "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["\[ImaginaryI]", "2"]}], 
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"\[Mu]", "=", "1"}], "3"], 
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"\[Nu]", "=", "1"}], "3"], 
          RowBox[{
           UnderoverscriptBox["\[Sum]", 
            RowBox[{"\[Rho]", "=", "1"}], "3"], 
           RowBox[{
            UnderoverscriptBox["\[Sum]", 
             RowBox[{"\[Beta]", "=", "1"}], "2"], 
            RowBox[{
             RowBox[{"\[CurlyEpsilon]", "[", 
              RowBox[{"\[Mu]", ",", "\[Nu]", ",", "\[Rho]"}], "]"}], 
             RowBox[{
              RowBox[{"\[Gamma]", "[", "\[Rho]", "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "]"}], 
             RowBox[{"\[Xi]", "[", 
              RowBox[{"\[Beta]", ",", "a", ",", "bd"}], "]"}], 
             RowBox[{"F", "[", 
              RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}]}]}]}]}]}], "-", 
       RowBox[{
        UnderoverscriptBox["\[Sum]", 
         RowBox[{"b", "=", "1"}], "2"], 
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"c", "=", "1"}], "2"], 
         RowBox[{
          RowBox[{"\[Epsilon]Up", "[", 
           RowBox[{"c", ",", "b"}], "]"}], 
          RowBox[{"DD", "[", 
           RowBox[{"a", ",", "b"}], "]"}], 
          RowBox[{"\[Xi]", "[", 
           RowBox[{"\[Alpha]", ",", "c", ",", "bd"}], "]"}]}]}]}], "-", 
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"\[Mu]", "=", "1"}], "3"], 
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"\[Beta]", "=", "1"}], "2"], 
          RowBox[{
           UnderoverscriptBox["\[Sum]", 
            RowBox[{"ad", "=", "1"}], "2"], 
           RowBox[{
            UnderoverscriptBox["\[Sum]", 
             RowBox[{"cd", "=", "1"}], "2"], 
            RowBox[{
             RowBox[{
              RowBox[{"\[Gamma]", "[", "\[Mu]", "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "]"}], 
             RowBox[{"\[Epsilon]Up", "[", 
              RowBox[{"cd", ",", "ad"}], "]"}], 
             RowBox[{"\[Xi]", "[", 
              RowBox[{"\[Beta]", ",", "a", ",", "ad"}], "]"}], 
             RowBox[{
              RowBox[{"CD", "[", "\[Mu]", "]"}], "[", " ", 
              RowBox[{"\[CapitalPhi]", "[", 
               RowBox[{"cd", ",", "bd"}], "]"}], " ", "]"}]}]}]}]}]}]}], " ", 
       "+", " ", 
       RowBox[{
        FractionBox["\[ImaginaryI]", "2"], 
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"cd", "=", "1"}], "2"], 
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"dd", "=", "1"}], "2"], 
          RowBox[{
           RowBox[{"\[Xi]", "[", 
            RowBox[{"\[Alpha]", ",", "a", ",", "dd"}], "]"}], 
           RowBox[{"Comm", "[", 
            RowBox[{
             RowBox[{"\[CapitalPhi]DownUp", "[", 
              RowBox[{"bd", ",", "cd"}], "]"}], ",", 
             RowBox[{"\[CapitalPhi]DownUp", "[", 
              RowBox[{"cd", ",", "dd"}], "]"}]}], "]"}]}]}]}]}]}], "//", 
      "Expand"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Alpha]", ",", "1", ",", "2"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "2"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"bd", ",", "1", ",", "2"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"\[Delta]", "[", "SUSYFlatDed", "]"}], "[", "Parameters_", "]"}],
     "[", " ", 
    RowBox[{"\[Lambda]", "[", 
     RowBox[{"\[Alpha]Local_", ",", "aLocal_", ",", "bdLocal_"}], "]"}], " ", 
    "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"\[Delta]\[Lambda]", "[", 
       RowBox[{"\[Alpha]Local", ",", "aLocal", ",", "bdLocal"}], "]"}], "/.", 
      
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Xi]", "[", 
         RowBox[{"\[Beta]Local_", ",", "bLocal_", ",", "adLocal_"}], "]"}], ":>", 
        RowBox[{"Parameters", "[", 
         RowBox[{"[", 
          RowBox[{"\[Beta]Local", ",", "bLocal", ",", "adLocal"}], "]"}], 
         "]"}]}], "}"}]}]}], "\[IndentingNewLine]", "]"}]}], ";"}]}], "Input",\

 CellChangeTimes->{{3.745883116750408*^9, 3.7458833884229183`*^9}, {
  3.745883419415988*^9, 3.745883549244976*^9}, {3.745883641959586*^9, 
  3.745883692471367*^9}, {3.745885205895261*^9, 3.745885278365304*^9}, {
  3.7458855556989737`*^9, 3.74588559339433*^9}},
 CellLabel->
  "In[178]:=",ExpressionUUID->"a68d8528-1b37-4b1a-9ed4-995102f42f4f"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Auxiliary fields", "Section",
 CellChangeTimes->{{3.74588196791046*^9, 3.745881973507874*^9}, {
  3.745883083573444*^9, 3.745883084053094*^9}, {3.7459997650846786`*^9, 
  3.745999768848824*^9}},ExpressionUUID->"9be9c638-c087-45cd-9d47-\
eb32f809a7a2"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Delta]DD", "[", 
      RowBox[{"a", ",", "b"}], "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["\[ImaginaryI]", "2"]}], 
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"\[Alpha]", "=", "1"}], "2"], 
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"\[Beta]", "=", "1"}], "2"], 
          RowBox[{
           UnderoverscriptBox["\[Sum]", 
            RowBox[{"\[Gamma]1", "=", "1"}], "2"], 
           RowBox[{
            UnderoverscriptBox["\[Sum]", 
             RowBox[{"ad", "=", "1"}], "2"], 
            RowBox[{
             UnderoverscriptBox["\[Sum]", 
              RowBox[{"cd", "=", "1"}], "2"], 
             RowBox[{
              UnderoverscriptBox["\[Sum]", 
               RowBox[{"\[Mu]", "=", "1"}], "3"], 
              RowBox[{
               RowBox[{"\[Epsilon]Up", "[", 
                RowBox[{"\[Alpha]", ",", "\[Gamma]1"}], "]"}], 
               RowBox[{"\[Epsilon]Up", "[", 
                RowBox[{"cd", ",", "ad"}], "]"}], 
               RowBox[{
                RowBox[{"\[Gamma]", "[", "\[Mu]", "]"}], "[", 
                RowBox[{"[", 
                 RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "]"}], 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"\[Xi]", "[", 
                   RowBox[{"\[Gamma]1", ",", "a", ",", "ad"}], "]"}], 
                  RowBox[{
                   RowBox[{"CD", "[", "\[Mu]", "]"}], "[", " ", 
                   RowBox[{"\[Lambda]", "[", 
                    RowBox[{"\[Beta]", ",", "b", ",", "cd"}], "]"}], " ", 
                   "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"\[Xi]", "[", 
                   RowBox[{"\[Gamma]1", ",", "b", ",", "ad"}], "]"}], 
                  RowBox[{
                   RowBox[{"CD", "[", "\[Mu]", "]"}], "[", " ", 
                   RowBox[{"\[Lambda]", "[", 
                    RowBox[{"\[Beta]", ",", "a", ",", "cd"}], "]"}], " ", 
                   "]"}]}]}], ")"}]}]}]}]}]}]}]}]}], " ", "+", 
       RowBox[{
        FractionBox["\[ImaginaryI]", "2"], " ", 
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"\[Alpha]", "=", "1"}], "2"], 
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"\[Beta]", "=", "1"}], "2"], 
          RowBox[{
           UnderoverscriptBox["\[Sum]", 
            RowBox[{"ad", "=", "1"}], "2"], 
           RowBox[{
            UnderoverscriptBox["\[Sum]", 
             RowBox[{"bd", "=", "1"}], "2"], 
            RowBox[{
             UnderoverscriptBox["\[Sum]", 
              RowBox[{"cd", "=", "1"}], "2"], 
             RowBox[{
              UnderoverscriptBox["\[Sum]", 
               RowBox[{"dd", "=", "1"}], "2"], 
              RowBox[{
               RowBox[{"\[Epsilon]Up", "[", 
                RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], 
               RowBox[{"\[Epsilon]Up", "[", 
                RowBox[{"dd", ",", "ad"}], "]"}], 
               RowBox[{"\[Epsilon]Up", "[", 
                RowBox[{"cd", ",", "bd"}], "]"}], 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"\[Xi]", "[", 
                   RowBox[{"\[Beta]", ",", "a", ",", "bd"}], "]"}], 
                  RowBox[{"Comm", "[", " ", 
                   RowBox[{
                    RowBox[{"\[Lambda]", "[", 
                    RowBox[{"\[Alpha]", ",", "b", ",", "ad"}], "]"}], ",", 
                    RowBox[{"\[CapitalPhi]", "[", 
                    RowBox[{"cd", ",", "dd"}], "]"}]}], " ", "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"\[Xi]", "[", 
                   RowBox[{"\[Beta]", ",", "b", ",", "bd"}], "]"}], 
                  RowBox[{"Comm", "[", " ", 
                   RowBox[{
                    RowBox[{"\[Lambda]", "[", 
                    RowBox[{"\[Alpha]", ",", "a", ",", "ad"}], "]"}], ",", 
                    RowBox[{"\[CapitalPhi]", "[", 
                    RowBox[{"cd", ",", "dd"}], "]"}]}], " ", "]"}]}]}], 
                ")"}]}]}]}]}]}]}]}]}]}], "//", "Expand"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Alpha]", ",", "1", ",", "2"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "2"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "a", ",", "2"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"\[Delta]", "[", "SUSYFlatDed", "]"}], "[", "Parameters_", 
      "]"}], "[", " ", 
     RowBox[{"DD", "[", 
      RowBox[{"aLocal_", ",", "bLocal_"}], "]"}], " ", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"\[Delta]DD", "[", 
        RowBox[{"aLocal", ",", "bLocal"}], "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[Xi]", "[", 
          RowBox[{"\[Beta]Local_", ",", "cLocal_", ",", "adLocal_"}], "]"}], ":>", 
         RowBox[{"Parameters", "[", 
          RowBox[{"[", 
           RowBox[{"\[Beta]Local", ",", "cLocal", ",", "adLocal"}], "]"}], 
          "]"}]}], "}"}]}]}], "\[IndentingNewLine]", "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Delta]", "[", "SUSYFlatDed", "]"}], "[", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"\[Epsilon]", "[", 
      RowBox[{"\[Alpha]", ",", "a", ",", "bd"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"bd", ",", "1", ",", "2"}], "}"}]}], "]"}], "]"}], "[", " ", 
  RowBox[{"DD", "[", 
   RowBox[{"1", ",", "1"}], "]"}], " ", "]"}]}], "Input",
 CellChangeTimes->{{3.745999778159841*^9, 3.7459998010349407`*^9}, {
  3.74600003920711*^9, 3.746000468495137*^9}, {3.74600050537216*^9, 
  3.746000523873396*^9}, {3.7460038408641253`*^9, 3.746003841312296*^9}, {
  3.779147113610241*^9, 3.779147114277433*^9}},
 CellLabel->
  "In[180]:=",ExpressionUUID->"551a8c23-49bc-4fda-9e51-3ae6629488ea"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "\[ImaginaryI]"}], " ", 
   RowBox[{"Comm", "[", 
    RowBox[{
     RowBox[{"\[Lambda]", "[", 
      RowBox[{"2", ",", "1", ",", "1"}], "]"}], ",", 
     RowBox[{"\[CapitalPhi]", "[", 
      RowBox[{"2", ",", "2"}], "]"}]}], "]"}], " ", 
   RowBox[{"\[Epsilon]", "[", 
    RowBox[{"1", ",", "1", ",", "1"}], "]"}]}], "+", 
  RowBox[{"\[ImaginaryI]", " ", 
   RowBox[{"Comm", "[", 
    RowBox[{
     RowBox[{"\[Lambda]", "[", 
      RowBox[{"2", ",", "1", ",", "2"}], "]"}], ",", 
     RowBox[{"\[CapitalPhi]", "[", 
      RowBox[{"1", ",", "2"}], "]"}]}], "]"}], " ", 
   RowBox[{"\[Epsilon]", "[", 
    RowBox[{"1", ",", "1", ",", "1"}], "]"}]}], "+", 
  RowBox[{"\[ImaginaryI]", " ", 
   RowBox[{"Comm", "[", 
    RowBox[{
     RowBox[{"\[Lambda]", "[", 
      RowBox[{"2", ",", "1", ",", "1"}], "]"}], ",", 
     RowBox[{"\[CapitalPhi]", "[", 
      RowBox[{"1", ",", "2"}], "]"}]}], "]"}], " ", 
   RowBox[{"\[Epsilon]", "[", 
    RowBox[{"1", ",", "1", ",", "2"}], "]"}]}], "-", 
  RowBox[{"\[ImaginaryI]", " ", 
   RowBox[{"Comm", "[", 
    RowBox[{
     RowBox[{"\[Lambda]", "[", 
      RowBox[{"2", ",", "1", ",", "2"}], "]"}], ",", 
     RowBox[{"\[CapitalPhi]", "[", 
      RowBox[{"1", ",", "1"}], "]"}]}], "]"}], " ", 
   RowBox[{"\[Epsilon]", "[", 
    RowBox[{"1", ",", "1", ",", "2"}], "]"}]}], "+", 
  RowBox[{"\[ImaginaryI]", " ", 
   RowBox[{"Comm", "[", 
    RowBox[{
     RowBox[{"\[Lambda]", "[", 
      RowBox[{"1", ",", "1", ",", "1"}], "]"}], ",", 
     RowBox[{"\[CapitalPhi]", "[", 
      RowBox[{"2", ",", "2"}], "]"}]}], "]"}], " ", 
   RowBox[{"\[Epsilon]", "[", 
    RowBox[{"2", ",", "1", ",", "1"}], "]"}]}], "-", 
  RowBox[{"\[ImaginaryI]", " ", 
   RowBox[{"Comm", "[", 
    RowBox[{
     RowBox[{"\[Lambda]", "[", 
      RowBox[{"1", ",", "1", ",", "2"}], "]"}], ",", 
     RowBox[{"\[CapitalPhi]", "[", 
      RowBox[{"1", ",", "2"}], "]"}]}], "]"}], " ", 
   RowBox[{"\[Epsilon]", "[", 
    RowBox[{"2", ",", "1", ",", "1"}], "]"}]}], "-", 
  RowBox[{"\[ImaginaryI]", " ", 
   RowBox[{"Comm", "[", 
    RowBox[{
     RowBox[{"\[Lambda]", "[", 
      RowBox[{"1", ",", "1", ",", "1"}], "]"}], ",", 
     RowBox[{"\[CapitalPhi]", "[", 
      RowBox[{"1", ",", "2"}], "]"}]}], "]"}], " ", 
   RowBox[{"\[Epsilon]", "[", 
    RowBox[{"2", ",", "1", ",", "2"}], "]"}]}], "+", 
  RowBox[{"\[ImaginaryI]", " ", 
   RowBox[{"Comm", "[", 
    RowBox[{
     RowBox[{"\[Lambda]", "[", 
      RowBox[{"1", ",", "1", ",", "2"}], "]"}], ",", 
     RowBox[{"\[CapitalPhi]", "[", 
      RowBox[{"1", ",", "1"}], "]"}]}], "]"}], " ", 
   RowBox[{"\[Epsilon]", "[", 
    RowBox[{"2", ",", "1", ",", "2"}], "]"}]}], "+", 
  RowBox[{"\[ImaginaryI]", " ", 
   RowBox[{"\[Epsilon]", "[", 
    RowBox[{"1", ",", "1", ",", "2"}], "]"}], " ", 
   RowBox[{
    RowBox[{"CD", "[", "1", "]"}], "[", 
    RowBox[{"\[Lambda]", "[", 
     RowBox[{"1", ",", "1", ",", "1"}], "]"}], "]"}]}], "-", 
  RowBox[{"\[ImaginaryI]", " ", 
   RowBox[{"\[Epsilon]", "[", 
    RowBox[{"1", ",", "1", ",", "1"}], "]"}], " ", 
   RowBox[{
    RowBox[{"CD", "[", "1", "]"}], "[", 
    RowBox[{"\[Lambda]", "[", 
     RowBox[{"1", ",", "1", ",", "2"}], "]"}], "]"}]}], "-", 
  RowBox[{"\[ImaginaryI]", " ", 
   RowBox[{"\[Epsilon]", "[", 
    RowBox[{"2", ",", "1", ",", "2"}], "]"}], " ", 
   RowBox[{
    RowBox[{"CD", "[", "1", "]"}], "[", 
    RowBox[{"\[Lambda]", "[", 
     RowBox[{"2", ",", "1", ",", "1"}], "]"}], "]"}]}], "+", 
  RowBox[{"\[ImaginaryI]", " ", 
   RowBox[{"\[Epsilon]", "[", 
    RowBox[{"2", ",", "1", ",", "1"}], "]"}], " ", 
   RowBox[{
    RowBox[{"CD", "[", "1", "]"}], "[", 
    RowBox[{"\[Lambda]", "[", 
     RowBox[{"2", ",", "1", ",", "2"}], "]"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"\[Epsilon]", "[", 
    RowBox[{"1", ",", "1", ",", "2"}], "]"}], " ", 
   RowBox[{
    RowBox[{"CD", "[", "2", "]"}], "[", 
    RowBox[{"\[Lambda]", "[", 
     RowBox[{"1", ",", "1", ",", "1"}], "]"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"\[Epsilon]", "[", 
    RowBox[{"1", ",", "1", ",", "1"}], "]"}], " ", 
   RowBox[{
    RowBox[{"CD", "[", "2", "]"}], "[", 
    RowBox[{"\[Lambda]", "[", 
     RowBox[{"1", ",", "1", ",", "2"}], "]"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"\[Epsilon]", "[", 
    RowBox[{"2", ",", "1", ",", "2"}], "]"}], " ", 
   RowBox[{
    RowBox[{"CD", "[", "2", "]"}], "[", 
    RowBox[{"\[Lambda]", "[", 
     RowBox[{"2", ",", "1", ",", "1"}], "]"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"\[Epsilon]", "[", 
    RowBox[{"2", ",", "1", ",", "1"}], "]"}], " ", 
   RowBox[{
    RowBox[{"CD", "[", "2", "]"}], "[", 
    RowBox[{"\[Lambda]", "[", 
     RowBox[{"2", ",", "1", ",", "2"}], "]"}], "]"}]}], "-", 
  RowBox[{"\[ImaginaryI]", " ", 
   RowBox[{"\[Epsilon]", "[", 
    RowBox[{"2", ",", "1", ",", "2"}], "]"}], " ", 
   RowBox[{
    RowBox[{"CD", "[", "3", "]"}], "[", 
    RowBox[{"\[Lambda]", "[", 
     RowBox[{"1", ",", "1", ",", "1"}], "]"}], "]"}]}], "+", 
  RowBox[{"\[ImaginaryI]", " ", 
   RowBox[{"\[Epsilon]", "[", 
    RowBox[{"2", ",", "1", ",", "1"}], "]"}], " ", 
   RowBox[{
    RowBox[{"CD", "[", "3", "]"}], "[", 
    RowBox[{"\[Lambda]", "[", 
     RowBox[{"1", ",", "1", ",", "2"}], "]"}], "]"}]}], "-", 
  RowBox[{"\[ImaginaryI]", " ", 
   RowBox[{"\[Epsilon]", "[", 
    RowBox[{"1", ",", "1", ",", "2"}], "]"}], " ", 
   RowBox[{
    RowBox[{"CD", "[", "3", "]"}], "[", 
    RowBox[{"\[Lambda]", "[", 
     RowBox[{"2", ",", "1", ",", "1"}], "]"}], "]"}]}], "+", 
  RowBox[{"\[ImaginaryI]", " ", 
   RowBox[{"\[Epsilon]", "[", 
    RowBox[{"1", ",", "1", ",", "1"}], "]"}], " ", 
   RowBox[{
    RowBox[{"CD", "[", "3", "]"}], "[", 
    RowBox[{"\[Lambda]", "[", 
     RowBox[{"2", ",", "1", ",", "2"}], "]"}], "]"}]}]}]], "Output",
 CellChangeTimes->{3.779147130286631*^9, 3.77914725218895*^9},
 CellLabel->
  "Out[182]=",ExpressionUUID->"3625732f-6ee8-4715-8ecb-85c1b25f944a"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Hypermultiplet", "Chapter",
 CellChangeTimes->{{3.745892950243876*^9, 
  3.7458929562296343`*^9}},ExpressionUUID->"3e8535c5-c17a-4e31-bd6d-\
39e52a109a08"],

Cell[CellGroupData[{

Cell["Hama-Hosomichi", "Subchapter",
 CellChangeTimes->{{3.745824142159687*^9, 
  3.74582414758676*^9}},ExpressionUUID->"de1a1767-b277-427f-a169-\
15dc1d23bfb7"],

Cell[TextData[{
 "From (2.19) of their paper, we have\n\t\t",
 Cell[BoxData[
  GraphicsBox[
   TagBox[RasterBox[CompressedData["
1:eJztfSuztVyQ3ltJxMj8hfwAfCSRMYhJxWGSyjAVM0NNUpXC4pAoJAqFQqEw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     "], {{0, 111}, {520, 0}}, {0, 255},
     ColorFunction->RGBColor],
    BoxForm`ImageTag["Byte", ColorSpace -> ColorProfileData[CompressedData["
1:eJyVlgdYU1kWx+976Y0WiICU0JsgRSCAlNADKEgHGyEJSSghptBsqAyOwFhQ
EcGKDoIoOBZAxoJYsDAoNuwDMigo62ABFFT2AUvY2f1299vzfee+3/u/c887
7757v+8YJKaHJ8EAACkeGcLZmUyJhJ0doYLcRImkQr6Ix2WJZDw+T8JIhBCx
jYwMgNzGFotTYSQqTSSThAd402Pj4um4lwAGNKAGnAGZzZGKmWFhIRPR09e/
2vBDMJEQ3LOeyPXvz/+rqXJ5Ug4AUBjCiVwpJw3h04if5IglMgBQAkQ3ypSJ
J7gIYXUJUiDCByaYP8WnJzhxiq9PxkSG+yD8DAA8mc2W8AEg9SE6PYPDR/KQ
JxbIVsQVihBmIOzBEbC5CGchPCctLX2CDyNsnvhPefh/yZmoyMlm8xU89S2T
hvcVSsWp7Oz/czn+t6WlyqffYYg4WSAJDEeuRGTNqlLSgxUsSlwYOs1C7mT8
JAvkgVHTzJH6xE8zl+0bPM3ylCjmNLMlM3OFMlbkNEvSwxX5RakLQxT5eSwF
86R+EdOcJPRnTXOOIDJmmjOE0QunWZoSETwT46PQJfJwRc1JEn/FN6ZJZ2rj
sGfeJRNEBs7UEKuoh8vz9VPooihFvFjmrcgpTg2bqT81QKFLMyIUc2XIBpvm
ZHZQ2EyeMMX6gAhgB1yAPTICGS9LNlGoT7o4WyLkC2R0JnJSeHSWiGMzh25v
a4fswolzN/VbPz6aPE8QDT+j5WxEtmkZsv9GZ7TYGwAcRwOgGTKjGeVPHAUA
6l9x5JKMKQ09MWCQqpSBOtACesAImANrpDIn4Aa8gB8IAqEgEsSBZYADBCAN
SEAmWAXWgXxQCLaCnaAM7AeHQBU4Dk6CBnAOXALXwC1wBzwAT0EX6AVvwSAY
BmMQBOEgCkSFtCB9yASyguwhBuQB+UEhUDgUByVAfEgEyaFV0AaoECqGyqCD
UDX0C3QWugTdgDqgx1A31A99gEZhFEyG1WFd2BSeCzNgJhwMR8JLYT68As6B
8+DNcClcAR+D6+FL8C34AdwFv4WHUABFQtFQBihrFAPlgwpFxaOSUBLUGlQB
qgRVgapFNaFaUfdQXagB1Bc0Fk1F09HWaDd0IDoKzUGvQK9BF6HL0FXoevQV
9D10N3oQ/R1DwehgrDCuGBYmFsPHZGLyMSWYSswZzFXMA0wvZhiLxdKwZlhn
bCA2DpuMXYktwu7F1mGbsR3YHuwQDofTwlnh3HGhODZOhsvH7cYdw13E3cX1
4j7jSXh9vD3eHx+PF+HX40vwR/EX8Hfxr/FjBBWCCcGVEErgErIJWwiHCU2E
24RewhhRlWhGdCdGEpOJ64ilxFriVeIz4kcSiWRIciEtIglJuaRS0gnSdVI3
6QtZjWxJ9iEvIcvJm8lHyM3kx+SPFArFlOJFiafIKJsp1ZTLlBeUz0pUJRsl
lhJXaa1SuVK90l2ld8oEZRNlpvIy5RzlEuVTyreVB1QIKqYqPipslTUq5Spn
VTpVhlSpqnaqoappqkWqR1VvqPap4dRM1fzUuGp5aofULqv1UFFUI6oPlUPd
QD1MvUrtVceqm6mz1JPVC9WPq7erD2qoaczTiNbI0ijXOK/RRUPRTGksWipt
C+0k7SFtdJbuLOYs3qxNs2pn3Z01ojlb00uTp1mgWaf5QHNUi67lp5WitU2r
Qeu5NlrbUnuRdqb2Pu2r2gOz1We7zebMLph9cvYTHVjHUidcZ6XOIZ02nSFd
Pd0AXbHubt3LugN6ND0vvWS9HXoX9Pr1qfoe+kL9HfoX9d/QNehMeiq9lH6F
PmigYxBoIDc4aNBuMGZoZhhluN6wzvC5EdGIYZRktMOoxWjQWN94gfEq4xrj
JyYEE4aJwGSXSavJiKmZaYzpRtMG0z4zTTOWWY5Zjdkzc4q5p/kK8wrz+xZY
C4ZFisVeizuWsKWjpcCy3PK2FWzlZCW02mvVMQczx2WOaE7FnE5rsjXTOsO6
xrrbhmYTYrPepsHm3VzjufFzt81tnfvd1tE21faw7VM7Nbsgu/V2TXYf7C3t
Ofbl9vcdKA7+DmsdGh3ez7Oax5u3b94jR6rjAseNji2O35ycnSROtU79zsbO
Cc57nDsZ6owwRhHjugvGxdtlrcs5ly+uTq4y15Ouf7pZu6W4HXXrm282nzf/
8Pwed0N3tvtB9y4PukeCxwGPLk8DT7ZnhedLLyMvrlel12umBTOZeYz5ztvW
W+J9xnvEx9VntU+zL8o3wLfAt91PzS/Kr8zvhb+hP9+/xn8wwDFgZUBzICYw
OHBbYCdLl8VhVbMGg5yDVgddCSYHRwSXBb8MsQyRhDQtgBcELdi+4NlCk4Wi
hQ2hIJQVuj30eZhZ2IqwXxdhF4UtKl/0KtwufFV4awQ1YnnE0YjhSO/ILZFP
o8yj5FEt0crRS6Kro0difGOKY7pi58aujr0Vpx0njGuMx8VHx1fGDy32W7xz
ce8SxyX5Sx4uNVuatfTGMu1lqcvOL1dezl5+KgGTEJNwNOErO5RdwR5KZCXu
SRzk+HB2cd5yvbg7uP08d14x73WSe1JxUh/fnb+d3y/wFJQIBoQ+wjLh++TA
5P3JIymhKUdSxlNjUuvS8GkJaWdFaqIU0ZV0vfSs9A6xlThf3LXCdcXOFYOS
YEmlFJIulTbK1JEGp01uLv9B3p3hkVGe8TkzOvNUlmqWKKst2zJ7U/brHP+c
n1eiV3JWtqwyWLVuVfdq5uqDa6A1iWta1hqtzVvbmxuQW7WOuC5l3W/rbdcX
r/+0IWZDU55uXm5ezw8BP9TkK+VL8js3um3c/yP6R+GP7ZscNu3e9L2AW3Cz
0LawpPBrEafo5k92P5X+NL45aXP7Fqct+7Zit4q2Ptzmua2qWLU4p7hn+4Lt
9TvoOwp2fNq5fOeNknkl+3cRd8l3dZWGlDbuNt69dffXMkHZg3Lv8ro9Ons2
7RnZy917d5/Xvtr9uvsL948eEB54dDDgYH2FaUXJIeyhjEOvDkcfbv2Z8XN1
pXZlYeW3I6IjXVXhVVeqnaurj+oc3VID18hr+o8tOXbnuO/xxlrr2oN1tLrC
E+CE/MSbXxJ+eXgy+GTLKcap2tMmp/ecoZ4pqIfqs+sHGwQNXY1xjR1ng862
NLk1nfnV5tcj5wzOlZ/XOL/lAvFC3oXxizkXh5rFzQOX+Jd6Wpa3PL0ce/n+
lUVX2q8GX71+zf/a5VZm68Xr7tfP3XC9cfYm42bDLadb9W2ObWd+c/ztTLtT
e/1t59uNd1zuNHXM77hw1/PupXu+967dZ92/9WDhg46HUQ8fdS7p7HrEfdT3
OPXx+ycZT8ae5j7DPCt4rvK85IXOi4rfLX6v63LqOt/t2932MuLl0x5Oz9s/
pH987c17RXlV8lr/dXWffd+5fv/+O28Wv+l9K347NpD/N9W/7Xln/u70n15/
tg3GDva+l7wf/1D0UevjkU/zPrUMhQ29GE4bHhsp+Kz1ueoL40vraMzo67HM
r7ivpd8svjV9D/7+bDxtfFzMlrAnWwEU4nBSEgAfjgBAiQOAegdpV5Sm+uJJ
g6Z6+UkC/4mneudJcwLgUDMAkbkABHkBUI5IJohTEQ5DPNILwA4OCv+HSZMc
7KdykRqQ1qRkfPwj0g/iLAD41jk+PtYwPv6tEin2CQDNw1P9+IRpXEZ6ncl5
l/Rv5YJ/sb8DvIgN8g==
       "], "RGB", "XYZ"], Interleaving -> True],
    Selectable->False],
   DefaultBaseStyle->"ImageGraphics",
   ImageSize->{283.0562500000001, Automatic},
   ImageSizeRaw->{520, 111},
   PlotRange->{{0, 520}, {0, 111}}]],
  CellChangeTimes->{{3.7458745739401217`*^9, 3.745874597167712*^9}, {
   3.745880793965857*^9, 3.745880795686173*^9}, {3.745892997866539*^9, 
   3.745893002711073*^9}, {3.7458930690602903`*^9, 3.745893070213217*^9}, {
   3.7458932954848957`*^9, 3.745893295864459*^9}, {3.745893365866455*^9, 
   3.7458933671956673`*^9}, {3.745893486817577*^9, 3.745893495909054*^9}, {
   3.745894136505929*^9, 3.745894138286418*^9}, {3.7460508425208883`*^9, 
   3.746050899253779*^9}, {3.746050942031383*^9, 3.74605107617264*^9}},
  ExpressionUUID->"ea9b7cd0-7fdf-4a91-9289-77b3fb0a58c7"],
 "\nWe denote  the embedding of the gauge algebra to sp(1) by \n\t",
 Cell[BoxData[
  RowBox[{"\[Phi]", " ", "\[RightTeeArrow]", " ", 
   RowBox[{
    RowBox[{"(", 
     SuperscriptBox[
      SubscriptBox[
       RowBox[{"(", "\[Phi]", ")"}], "I"], "J"], ")"}], "."}]}]],
  CellChangeTimes->{{3.7458745739401217`*^9, 3.745874597167712*^9}, {
   3.745880793965857*^9, 3.745880795686173*^9}, {3.745892997866539*^9, 
   3.745893002711073*^9}, {3.7458930690602903`*^9, 3.745893070213217*^9}, {
   3.7458932954848957`*^9, 3.745893295864459*^9}, {3.745893365866455*^9, 
   3.7458933671956673`*^9}, {3.745893486817577*^9, 3.745893495909054*^9}, {
   3.745894136505929*^9, 3.745894138286418*^9}, {3.7460508425208883`*^9, 
   3.746050899253779*^9}, {3.746050942031383*^9, 3.74605107617264*^9}},
  ExpressionUUID->"c7413353-6565-474e-9bf5-17d211b3961d"],
 "\nIt satisfies the the property\n\t",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox[
     SuperscriptBox[
      RowBox[{
       SubscriptBox["\[CapitalOmega]", "IJ"], "(", "\[Phi]", ")"}], "J"], 
     "K"], "=", 
    SubscriptBox[
     SuperscriptBox[
      RowBox[{
       SubscriptBox["\[CapitalOmega]", "KJ"], "(", "\[Phi]", ")"}], "J"], 
     "I"]}], TraditionalForm]],ExpressionUUID->
  "62bb95a3-8b72-4596-9f2b-a6221e0cb9ad"],
 ".\nWe write\n\t",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SuperscriptBox[
      SubscriptBox[
       RowBox[{"(", "\[Phi]", ")"}], "I"], "J"], 
     SubscriptBox["q", 
      RowBox[{"J", "\[InvisibleComma]", "A"}]]}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"Rep", "[", "sp", "]"}], "[", "\[Phi]", "]"}], "[", 
     RowBox[{"q", "[", 
      RowBox[{"I", ",", "A"}], "]"}], "]"}]}], TraditionalForm]],
  ExpressionUUID->"736680d3-c75b-4dd6-b3e5-35141458be56"]
}], "Text",
 CellChangeTimes->{{3.746051081552704*^9, 3.7460512289414577`*^9}, {
   3.746226505841453*^9, 3.746226514773013*^9}, {3.74625574163874*^9, 
   3.74625574369447*^9}, {3.746259481590876*^9, 3.746259485746825*^9}, {
   3.746259767863122*^9, 3.7462598798276653`*^9}, 
   3.746259921061006*^9},ExpressionUUID->"aa409d9c-53d6-4201-89df-\
6b0e33cccd40"],

Cell[CellGroupData[{

Cell["Scalars", "Section",
 CellChangeTimes->{{3.74588196791046*^9, 3.745881973507874*^9}, {
  3.745893506150556*^9, 
  3.745893509852174*^9}},ExpressionUUID->"b7fa5c69-4275-443f-87c7-\
ae466043b60f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"QqHH", "[", 
      RowBox[{"J", ",", "A"}], "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], 
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"\[Alpha]", "=", "1"}], "2"], 
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"\[Beta]", "=", "1"}], "2"], " ", 
          RowBox[{
           RowBox[{"\[Epsilon]Up", "[", 
            RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], 
           RowBox[{"\[Xi]HH", "[", 
            RowBox[{"\[Beta]", ",", "A"}], "]"}], 
           RowBox[{"\[Psi]HH", "[", 
            RowBox[{"\[Alpha]", ",", "J"}], "]"}]}]}]}]}], "-", 
       RowBox[{"\[ImaginaryI]", 
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"\[Alpha]d", "=", "1"}], "2"], " ", 
         RowBox[{
          RowBox[{"\[Xi]bHH", "[", 
           RowBox[{"\[Alpha]d", ",", "A"}], "]"}], 
          RowBox[{"\[Psi]bHH", "[", 
           RowBox[{"\[Alpha]d", ",", "J"}], "]"}]}]}]}]}], "//", "Expand"}]}],
     ",", 
    RowBox[{"{", 
     RowBox[{"J", ",", "1", ",", "2"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"A", ",", "1", ",", "2"}], "}"}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"\[Delta]", "[", "SUSYFlatHH", "]"}], "[", "Parameters_", "]"}], 
    "[", " ", 
    RowBox[{"qHH", "[", 
     RowBox[{"ILocal_", ",", "ALocal_"}], "]"}], " ", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"QqHH", "[", 
       RowBox[{"ILocal", ",", "ALocal"}], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Xi]HH", "[", 
          RowBox[{"\[Alpha]Local_", ",", "BLocal_"}], "]"}], ":>", 
         RowBox[{"Parameters", "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "\[Alpha]Local", ",", "BLocal"}], "]"}], "]"}]}],
         ",", 
        RowBox[{
         RowBox[{"\[Xi]bHH", "[", 
          RowBox[{"\[Alpha]dLocal_", ",", "BLocal_"}], "]"}], ":>", 
         RowBox[{"Parameters", "[", 
          RowBox[{"[", 
           RowBox[{"2", ",", "\[Alpha]dLocal", ",", "BLocal"}], "]"}], 
          "]"}]}]}], "}"}]}]}], "\[IndentingNewLine]", "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.74581752687092*^9, 3.745817545051147*^9}, {
   3.7458181225385113`*^9, 3.7458181308949957`*^9}, {3.745818218029307*^9, 
   3.745818252054845*^9}, {3.745818438515871*^9, 3.74581852079316*^9}, {
   3.745818554514256*^9, 3.74581863256422*^9}, {3.745823921328656*^9, 
   3.745823966915895*^9}, {3.74582406368679*^9, 3.745824108926774*^9}, {
   3.74582556376057*^9, 3.74582567305511*^9}, {3.745825757611067*^9, 
   3.74582577220704*^9}, {3.745825992877913*^9, 3.74582599549934*^9}, {
   3.7458260508529778`*^9, 3.745826156761374*^9}, {3.745826200455418*^9, 
   3.745826200989176*^9}, {3.745826262030427*^9, 3.745826266708647*^9}, {
   3.745826330023489*^9, 3.745826332594273*^9}, {3.7458264824608192`*^9, 
   3.745826611269064*^9}, {3.745826650606081*^9, 3.745826768378201*^9}, 
   3.745826887516552*^9, {3.745830025913183*^9, 3.745830134597134*^9}, {
   3.745830212839941*^9, 3.7458302282891293`*^9}, 3.745830809151635*^9, {
   3.7458323836165943`*^9, 3.745832386962406*^9}, 3.7458353424997377`*^9, {
   3.745893021325284*^9, 3.745893034893067*^9}, {3.7458935156254168`*^9, 
   3.7458935206070557`*^9}, {3.745894155652725*^9, 3.745894209978795*^9}, {
   3.745895044248557*^9, 3.745895177532104*^9}, {3.745896595292275*^9, 
   3.745896684949247*^9}, {3.7458983906993923`*^9, 3.74589839226828*^9}, {
   3.74599482184691*^9, 3.7459948239222097`*^9}},
 CellLabel->
  "In[183]:=",ExpressionUUID->"bd808aba-0c64-4cb2-8ecd-7a3746af5383"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Delta]", "[", "SUSYFlatHH", "]"}], "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"\[Epsilon]HH", "[", 
         RowBox[{"\[Alpha]", ",", "A"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Alpha]", ",", "1", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"A", ",", "1", ",", "2"}], "}"}]}], "]"}], ",", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"\[Epsilon]bHH", "[", 
         RowBox[{"\[Alpha]d", ",", "A"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Alpha]d", ",", "1", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"A", ",", "1", ",", "2"}], "}"}]}], "]"}]}], "}"}], "]"}], 
   "[", " ", 
   RowBox[{"qHH", "[", 
    RowBox[{"1", ",", "1"}], "]"}], " ", "]"}], "*)"}]], "Input",
 CellChangeTimes->{{3.745896600016576*^9, 3.745896607969046*^9}, 
   3.745896674000193*^9, {3.746226833106453*^9, 3.7462268343331413`*^9}},
 CellLabel->
  "In[185]:=",ExpressionUUID->"295e8014-16ce-4775-abf6-d71547a7840d"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Fermions", "Section",
 CellChangeTimes->{{3.74588196791046*^9, 3.745881973507874*^9}, {
  3.745893506150556*^9, 3.745893509852174*^9}, {3.74605077709945*^9, 
  3.7460507782492523`*^9}},ExpressionUUID->"b3f7031e-f8a2-47d0-bde6-\
6a37b10cbe42"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Delta]\[Psi]HH", "[", 
      RowBox[{"\[Alpha]", ",", "J"}], "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"2", 
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"m", "=", "1"}], "4"], 
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"\[Alpha]d", "=", "1"}], "2"], 
          RowBox[{
           UnderoverscriptBox["\[Sum]", 
            RowBox[{"A", "=", "1"}], "2"], 
           RowBox[{
            UnderoverscriptBox["\[Sum]", 
             RowBox[{"B", "=", "1"}], "2"], 
            RowBox[{
             RowBox[{
              RowBox[{"\[Sigma]", "[", "m", "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"\[Alpha]", ",", "\[Alpha]d"}], "]"}], "]"}], 
             RowBox[{"\[Xi]bHH", "[", 
              RowBox[{"\[Alpha]d", ",", "A"}], "]"}], 
             RowBox[{"\[Epsilon]Up", "[", 
              RowBox[{"A", ",", "B"}], "]"}], 
             RowBox[{
              RowBox[{"CD", "[", "m", "]"}], "[", 
              RowBox[{"qHH", "[", 
               RowBox[{"J", ",", "B"}], "]"}], "]"}]}]}]}]}]}]}], "-", 
       RowBox[{"4", "\[ImaginaryI]", " ", 
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"A", "=", "1"}], "2"], 
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"B", "=", "1"}], "2"], 
          RowBox[{
           RowBox[{"\[Xi]HH", "[", 
            RowBox[{"\[Alpha]", ",", "A"}], "]"}], 
           RowBox[{"\[Epsilon]Up", "[", 
            RowBox[{"A", ",", "B"}], "]"}], 
           RowBox[{
            RowBox[{
             RowBox[{"Rep", "[", "sp", "]"}], "[", "\[Phi]bHH", "]"}], "[", 
            RowBox[{"qHH", "[", 
             RowBox[{"J", ",", "B"}], "]"}], "]"}]}]}]}]}]}], "//", 
      "Expand"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Alpha]", ",", "1", ",", "2"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"J", ",", "1", ",", "2"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"\[Delta]", "[", "SUSYFlatHH", "]"}], "[", "Parameters_", "]"}], 
    "[", " ", 
    RowBox[{"\[Psi]HH", "[", 
     RowBox[{"\[Alpha]Local_", ",", "ILocal_"}], "]"}], " ", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"\[Delta]\[Psi]HH", "[", 
       RowBox[{"\[Alpha]Local", ",", "ILocal"}], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Xi]HH", "[", 
          RowBox[{"\[Beta]Local_", ",", "JLocal_"}], "]"}], ":>", 
         RowBox[{"Parameters", "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "\[Beta]Local", ",", "JLocal"}], "]"}], "]"}]}], 
        ",", 
        RowBox[{
         RowBox[{"\[Xi]bHH", "[", 
          RowBox[{"\[Beta]Local_", ",", "JLocal_"}], "]"}], ":>", 
         RowBox[{"Parameters", "[", 
          RowBox[{"[", 
           RowBox[{"2", ",", "\[Beta]Local", ",", "JLocal"}], "]"}], 
          "]"}]}]}], "}"}]}]}], "\[IndentingNewLine]", "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.746050797885709*^9, 3.7460508187168703`*^9}, {
  3.7462263867662697`*^9, 3.746226486973922*^9}, {3.7462265218802137`*^9, 
  3.7462266874532137`*^9}, {3.746226736736801*^9, 3.746226825227561*^9}, {
  3.746229801658867*^9, 3.74622980391931*^9}, {3.7462360103255787`*^9, 
  3.746236015395482*^9}, {3.746256476714881*^9, 3.746256483959668*^9}},
 CellLabel->
  "In[186]:=",ExpressionUUID->"0ebb243c-d4f8-4a47-b887-1d7de1dde4d7"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Delta]", "[", "SUSYFlatHH", "]"}], "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"\[Epsilon]HH", "[", 
         RowBox[{"\[Alpha]", ",", "A"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Alpha]", ",", "1", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"A", ",", "1", ",", "2"}], "}"}]}], "]"}], ",", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"\[Epsilon]bHH", "[", 
         RowBox[{"\[Alpha]d", ",", "A"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Alpha]d", ",", "1", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"A", ",", "1", ",", "2"}], "}"}]}], "]"}]}], "}"}], "]"}], 
   "[", " ", 
   RowBox[{"\[Psi]HH", "[", 
    RowBox[{"1", ",", "1"}], "]"}], " ", "]"}], "*)"}]], "Input",
 CellChangeTimes->{{3.74622691367449*^9, 3.7462269327414494`*^9}},
 CellLabel->
  "In[188]:=",ExpressionUUID->"d5f00395-0a1f-431f-81e0-1c67f05f3ca9"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Delta]\[Psi]bHH", "[", 
      RowBox[{"\[Alpha]d", ",", "J"}], "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"2", 
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"m", "=", "1"}], "4"], 
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"\[Beta]d", "=", "1"}], "2"], 
          RowBox[{
           UnderoverscriptBox["\[Sum]", 
            RowBox[{"\[Alpha]", "=", "1"}], "2"], 
           RowBox[{
            UnderoverscriptBox["\[Sum]", 
             RowBox[{"A", "=", "1"}], "2"], 
            RowBox[{
             UnderoverscriptBox["\[Sum]", 
              RowBox[{"B", "=", "1"}], "2"], 
             RowBox[{
              RowBox[{"\[Epsilon]Down", "[", 
               RowBox[{"\[Alpha]d", ",", "\[Beta]d"}], "]"}], 
              RowBox[{
               RowBox[{"\[Sigma]b", "[", "m", "]"}], "[", 
               RowBox[{"[", 
                RowBox[{"\[Beta]d", ",", "\[Alpha]"}], "]"}], "]"}], 
              RowBox[{"\[Xi]HH", "[", 
               RowBox[{"\[Alpha]", ",", "A"}], "]"}], 
              RowBox[{"\[Epsilon]Up", "[", 
               RowBox[{"A", ",", "B"}], "]"}], 
              RowBox[{
               RowBox[{"CD", "[", "m", "]"}], "[", 
               RowBox[{"qHH", "[", 
                RowBox[{"J", ",", "B"}], "]"}], "]"}]}]}]}]}]}]}]}], "-", 
       RowBox[{"4", "\[ImaginaryI]", 
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"\[Beta]d", "=", "1"}], "2"], " ", 
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"A", "=", "1"}], "2"], 
          RowBox[{
           UnderoverscriptBox["\[Sum]", 
            RowBox[{"B", "=", "1"}], "2"], 
           RowBox[{
            RowBox[{"\[Epsilon]Down", "[", 
             RowBox[{"\[Alpha]d", ",", "\[Beta]d"}], "]"}], 
            RowBox[{"\[Xi]bHH", "[", 
             RowBox[{"\[Beta]d", ",", "A"}], "]"}], 
            RowBox[{"\[Epsilon]Up", "[", 
             RowBox[{"A", ",", "B"}], "]"}], 
            RowBox[{
             RowBox[{
              RowBox[{"Rep", "[", "sp", "]"}], "[", "\[Phi]HH", "]"}], "[", 
             RowBox[{"qHH", "[", 
              RowBox[{"J", ",", "B"}], "]"}], "]"}]}]}]}]}]}]}], "//", 
      "Expand"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Alpha]d", ",", "1", ",", "2"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"J", ",", "1", ",", "2"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"\[Delta]", "[", "SUSYFlatHH", "]"}], "[", "Parameters_", "]"}], 
    "[", " ", 
    RowBox[{"\[Psi]bHH", "[", 
     RowBox[{"\[Alpha]dLocal_", ",", "ILocal_"}], "]"}], " ", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"\[Delta]\[Psi]bHH", "[", 
       RowBox[{"\[Alpha]dLocal", ",", "ILocal"}], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Xi]HH", "[", 
          RowBox[{"\[Beta]Local_", ",", "JLocal_"}], "]"}], ":>", 
         RowBox[{"Parameters", "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "\[Beta]Local", ",", "JLocal"}], "]"}], "]"}]}], 
        ",", 
        RowBox[{
         RowBox[{"\[Xi]bHH", "[", 
          RowBox[{"\[Beta]Local_", ",", "JLocal_"}], "]"}], ":>", 
         RowBox[{"Parameters", "[", 
          RowBox[{"[", 
           RowBox[{"2", ",", "\[Beta]Local", ",", "JLocal"}], "]"}], 
          "]"}]}]}], "}"}]}]}], "\[IndentingNewLine]", "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.746226940363236*^9, 3.746226945086054*^9}, {
   3.7462269751812267`*^9, 3.746227131733243*^9}, {3.746229792434491*^9, 
   3.746229794552206*^9}, {3.7462361037110157`*^9, 3.74623610914603*^9}, 
   3.74625727770236*^9, {3.746258359448588*^9, 3.746258364869934*^9}, {
   3.746258483973279*^9, 3.74625850716278*^9}},
 CellLabel->
  "In[189]:=",ExpressionUUID->"ac1b3853-5fdf-40a9-8c30-f1f2b6672c29"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Delta]", "[", "SUSYFlatHH", "]"}], "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"\[Epsilon]HH", "[", 
         RowBox[{"\[Alpha]", ",", "A"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Alpha]", ",", "1", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"A", ",", "1", ",", "2"}], "}"}]}], "]"}], ",", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"\[Epsilon]bHH", "[", 
         RowBox[{"\[Alpha]d", ",", "A"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Alpha]d", ",", "1", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"A", ",", "1", ",", "2"}], "}"}]}], "]"}]}], "}"}], "]"}], 
   "[", " ", 
   RowBox[{"\[Psi]bHH", "[", 
    RowBox[{"1", ",", "1"}], "]"}], " ", "]"}], "*)"}]], "Input",
 CellChangeTimes->{
  3.746227120934001*^9, {3.746227224353428*^9, 3.746227225543193*^9}},
 CellLabel->
  "In[191]:=",ExpressionUUID->"f731c71b-d81b-4e7f-8971-2602efa9f33e"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Dedushennko et.al.", "Subchapter",
 CellChangeTimes->{{3.745824142159687*^9, 3.74582414758676*^9}, {
  3.745895213239565*^9, 
  3.745895216540205*^9}},ExpressionUUID->"ebe36d13-5f29-40c7-955c-\
cf86f221f6e5"],

Cell[TextData[{
 "From (A.13) and (A.14) of their paper, we have\n\t",
 Cell[BoxData[
  GraphicsBox[
   TagBox[RasterBox[CompressedData["
1:eJztnS2TvEy02LeSiMh8hXwAfCSRMYik4sbcVC6pmHupe1OVwuKQqJGjUCgU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     "], {{0, 111}, {724, 0}}, {0, 255},
     ColorFunction->RGBColor],
    BoxForm`ImageTag["Byte", ColorSpace -> ColorProfileData[CompressedData["
1:eJyVlgdYU1kWx+976Y0WiICU0JsgRSCAlNADKEgHGyEJSSghptBsqAyOwFhQ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       "], "RGB", "XYZ"], Interleaving -> True],
    Selectable->False],
   DefaultBaseStyle->"ImageGraphics",
   ImageSize->{411.0125, Automatic},
   ImageSizeRaw->{724, 111},
   PlotRange->{{0, 724}, {0, 111}}]], "Input",ExpressionUUID->
  "c49fd7ff-c02a-4977-8579-9ed6f1ef261f"]
}], "Text",
 CellChangeTimes->{{3.745895265187153*^9, 3.7458952832141523`*^9}, {
  3.745895533168398*^9, 
  3.7458955448173428`*^9}},ExpressionUUID->"e5187c2d-24c1-4f2b-bfa9-\
ec80c465c99b"],

Cell[CellGroupData[{

Cell["Scalars", "Section",
 CellChangeTimes->{{3.74588196791046*^9, 3.745881973507874*^9}, {
  3.745893506150556*^9, 
  3.745893509852174*^9}},ExpressionUUID->"12558bdb-7eb8-42b0-a9ef-\
ed25e1f8261f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Delta]q", "[", "a", "]"}], "=", 
      RowBox[{
       RowBox[{
        UnderoverscriptBox["\[Sum]", 
         RowBox[{"ad", "=", "1"}], "2"], 
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"bd", "=", "1"}], "2"], 
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"\[Alpha]", "=", "1"}], "2"], 
          RowBox[{
           UnderoverscriptBox["\[Sum]", 
            RowBox[{"\[Beta]", "=", "1"}], "2"], 
           RowBox[{
            RowBox[{"\[Epsilon]Up", "[", 
             RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], 
            RowBox[{"\[Epsilon]Up", "[", 
             RowBox[{"bd", ",", "ad"}], "]"}], 
            RowBox[{"\[Xi]", "[", 
             RowBox[{"\[Beta]", ",", "a", ",", "ad"}], "]"}], 
            RowBox[{"\[Psi]", "[", 
             RowBox[{"bd", ",", "\[Alpha]"}], "]"}]}]}]}]}]}], "//", 
       "Expand"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "1", ",", "2"}], "}"}]}], "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"\[Delta]", "[", "SUSYFlatDed", "]"}], "[", "Parameters_", "]"}],
     "[", " ", 
    RowBox[{"q", "[", "aLocal_", "]"}], " ", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"\[Delta]q", "[", "aLocal", "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Xi]", "[", 
         RowBox[{"\[Alpha]Local_", ",", "bLocal_", ",", "bdLocal_"}], "]"}], ":>", 
        RowBox[{"Parameters", "[", 
         RowBox[{"[", 
          RowBox[{"\[Alpha]Local", ",", "bLocal", ",", "bdLocal"}], "]"}], 
         "]"}]}], "}"}]}]}], "\[IndentingNewLine]", "]"}]}], ";"}]}], "Input",\

 CellChangeTimes->{{3.745824933040588*^9, 3.745824947725968*^9}, {
   3.745825208086451*^9, 3.7458254173691807`*^9}, {3.7458254870315933`*^9, 
   3.7458254871640053`*^9}, {3.74582688006671*^9, 3.74582689974587*^9}, {
   3.7458269446471567`*^9, 3.74582704663999*^9}, {3.745827105991818*^9, 
   3.745827153754324*^9}, {3.74582751060561*^9, 3.74582753550555*^9}, {
   3.7458275914145317`*^9, 3.7458276090830517`*^9}, {3.745827658766675*^9, 
   3.745827779271708*^9}, 3.745833439863493*^9, {3.7458957329808607`*^9, 
   3.745895765988196*^9}, {3.7458959124600267`*^9, 3.745895932553482*^9}, {
   3.745896415342146*^9, 3.7458964716199217`*^9}, {3.745897034461884*^9, 
   3.745897048004406*^9}, {3.74589726257061*^9, 3.745897347620598*^9}, {
   3.745897818591837*^9, 3.745897818884104*^9}},
 CellLabel->
  "In[192]:=",ExpressionUUID->"bcf910c6-3bcd-4b7a-8909-f3630a88b99d"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Delta]", "[", "SUSYFlatDed", "]"}], "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"\[Epsilon]", "[", 
       RowBox[{"\[Alpha]", ",", "a", ",", "bd"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "1", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", "1", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"bd", ",", "1", ",", "2"}], "}"}]}], "]"}], "]"}], "[", " ", 
   RowBox[{"q", "[", "1", "]"}], " ", "]"}], "*)"}]], "Input",
 CellChangeTimes->{{3.74589651444851*^9, 3.745896516167975*^9}, {
  3.745996415302168*^9, 3.745996416487794*^9}},
 CellLabel->
  "In[194]:=",ExpressionUUID->"71e3167b-21a0-4fd5-8f5b-1cd4e59a30b0"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Delta]qt", "[", "a", "]"}], "=", 
     RowBox[{
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"ad", "=", "1"}], "2"], 
       RowBox[{
        UnderoverscriptBox["\[Sum]", 
         RowBox[{"bd", "=", "1"}], "2"], 
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"\[Alpha]", "=", "1"}], "2"], 
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"\[Beta]", "=", "1"}], "2"], 
          RowBox[{
           RowBox[{"\[Epsilon]Up", "[", 
            RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], 
           RowBox[{"\[Epsilon]Up", "[", 
            RowBox[{"bd", ",", "ad"}], "]"}], 
           RowBox[{"\[Xi]", "[", 
            RowBox[{"\[Beta]", ",", "a", ",", "ad"}], "]"}], 
           RowBox[{"\[Psi]t", "[", 
            RowBox[{"bd", ",", "\[Alpha]"}], "]"}]}]}]}]}]}], "//", 
      "Expand"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "2"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"\[Delta]", "[", "SUSYFlatDed", "]"}], "[", "Parameters_", "]"}],
     "[", " ", 
    RowBox[{"qt", "[", "aLocal_", "]"}], " ", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"\[Delta]qt", "[", "aLocal", "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Xi]", "[", 
         RowBox[{"\[Alpha]Local_", ",", "bLocal_", ",", "bdLocal_"}], "]"}], ":>", 
        RowBox[{"Parameters", "[", 
         RowBox[{"[", 
          RowBox[{"\[Alpha]Local", ",", "bLocal", ",", "bdLocal"}], "]"}], 
         "]"}]}], "}"}]}]}], "\[IndentingNewLine]", "]"}]}], ";"}]}], "Input",\

 CellChangeTimes->{{3.745996419615089*^9, 3.745996445458527*^9}},
 CellLabel->
  "In[195]:=",ExpressionUUID->"24034482-2364-4fcf-bda3-c19febad951b"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Fermions", "Section",
 CellChangeTimes->{{3.74588196791046*^9, 3.745881973507874*^9}, {
  3.745893506150556*^9, 3.745893509852174*^9}, {3.74605077709945*^9, 
  3.7460507782492523`*^9}},ExpressionUUID->"2867d6ec-e515-4520-8e60-\
1a63e0502a4e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Delta]\[Psi]", "[", 
      RowBox[{"ad", ",", "\[Alpha]"}], "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"\[Mu]", "=", "1"}], "3"], 
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"\[Beta]", "=", "1"}], "2"], 
          RowBox[{
           UnderoverscriptBox["\[Sum]", 
            RowBox[{"a", "=", "1"}], "2"], 
           RowBox[{
            UnderoverscriptBox["\[Sum]", 
             RowBox[{"b", "=", "1"}], "2"], 
            RowBox[{
             RowBox[{
              RowBox[{"\[Gamma]", "[", "\[Mu]", "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "]"}], 
             RowBox[{"\[Xi]", "[", 
              RowBox[{"\[Beta]", ",", "a", ",", "ad"}], "]"}], 
             RowBox[{"\[Epsilon]Up", "[", 
              RowBox[{"a", ",", "b"}], "]"}], 
             RowBox[{
              RowBox[{"CD", "[", "\[Mu]", "]"}], "[", 
              RowBox[{"q", "[", "b", "]"}], "]"}]}]}]}]}]}]}], "-", 
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"a", "=", "1"}], "2"], 
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"b", "=", "1"}], "2"], 
          RowBox[{
           UnderoverscriptBox["\[Sum]", 
            RowBox[{"cd", "=", "1"}], "2"], 
           RowBox[{
            RowBox[{"\[Xi]", "[", 
             RowBox[{"\[Alpha]", ",", "a", ",", "cd"}], "]"}], 
            RowBox[{"\[Epsilon]Up", "[", 
             RowBox[{"a", ",", "b"}], "]"}], 
            RowBox[{
             RowBox[{
              RowBox[{"Rep", "[", "Gauge", "]"}], "[", 
              RowBox[{"\[CapitalPhi]UpDown", "[", 
               RowBox[{"cd", ",", "ad"}], "]"}], "]"}], "[", 
             RowBox[{"q", "[", "b", "]"}], "]"}]}]}]}]}]}]}], "//", 
      "Expand"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"ad", ",", "1", ",", "2"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Alpha]", ",", "1", ",", "2"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"\[Delta]", "[", "SUSYFlatDed", "]"}], "[", "Parameters_", "]"}],
     "[", " ", 
    RowBox[{"\[Psi]", "[", 
     RowBox[{"adLocal_", ",", "aLocal_"}], "]"}], " ", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"\[Delta]\[Psi]", "[", 
       RowBox[{"adLocal", ",", "aLocal"}], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Xi]", "[", 
         RowBox[{"\[Alpha]Local_", ",", "bLocal_", ",", "bdLocal_"}], "]"}], ":>", 
        RowBox[{"Parameters", "[", 
         RowBox[{"[", 
          RowBox[{"\[Alpha]Local", ",", "bLocal", ",", "bdLocal"}], "]"}], 
         "]"}]}], "}"}]}]}], "\[IndentingNewLine]", "]"}]}], ";"}]}], "Input",\

 CellChangeTimes->{
  3.746227312613909*^9, {3.746227490899819*^9, 3.74622768151782*^9}, {
   3.746227715587891*^9, 3.746227751108177*^9}, {3.7462279101151733`*^9, 
   3.7462279242840443`*^9}, {3.7462279731678658`*^9, 3.746227983714343*^9}, {
   3.746229782695199*^9, 3.74622978447469*^9}, {3.7462580243900757`*^9, 
   3.74625804108039*^9}},
 CellLabel->
  "In[197]:=",ExpressionUUID->"4392a26a-f055-4b00-9f5d-f71ac2209876"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Delta]", "[", "SUSYFlatDed", "]"}], "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"\[Epsilon]", "[", 
       RowBox[{"\[Alpha]", ",", "a", ",", "bd"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "1", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", "1", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"bd", ",", "1", ",", "2"}], "}"}]}], "]"}], "]"}], "[", " ", 
   RowBox[{"\[Psi]", "[", 
    RowBox[{"1", ",", "1"}], "]"}], " ", "]"}], "*)"}]], "Input",
 CellChangeTimes->{{3.746227705429961*^9, 3.746227708778743*^9}, {
  3.746228036550379*^9, 3.746228037868251*^9}},
 CellLabel->
  "In[199]:=",ExpressionUUID->"37877f75-f938-4b3b-a94e-1469904c021c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Delta]\[Psi]t", "[", 
      RowBox[{"ad", ",", "\[Alpha]"}], "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"\[Mu]", "=", "1"}], "3"], 
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"\[Beta]", "=", "1"}], "2"], 
          RowBox[{
           UnderoverscriptBox["\[Sum]", 
            RowBox[{"a", "=", "1"}], "2"], 
           RowBox[{
            UnderoverscriptBox["\[Sum]", 
             RowBox[{"b", "=", "1"}], "2"], 
            RowBox[{
             RowBox[{
              RowBox[{"\[Gamma]", "[", "\[Mu]", "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "]"}], 
             RowBox[{"\[Xi]", "[", 
              RowBox[{"\[Beta]", ",", "a", ",", "ad"}], "]"}], 
             RowBox[{"\[Epsilon]Up", "[", 
              RowBox[{"a", ",", "b"}], "]"}], 
             RowBox[{
              RowBox[{"CD", "[", "\[Mu]", "]"}], "[", 
              RowBox[{"qt", "[", "b", "]"}], "]"}]}]}]}]}]}]}], "-", 
       RowBox[{"\[ImaginaryI]", 
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"a", "=", "1"}], "2"], 
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"b", "=", "1"}], "2"], 
          RowBox[{
           UnderoverscriptBox["\[Sum]", 
            RowBox[{"cd", "=", "1"}], "2"], " ", 
           RowBox[{
            RowBox[{"\[Xi]", "[", 
             RowBox[{"\[Alpha]", ",", "a", ",", "cd"}], "]"}], 
            RowBox[{"\[Epsilon]Up", "[", 
             RowBox[{"a", ",", "b"}], "]"}], 
            RowBox[{
             RowBox[{
              RowBox[{"Rep", "[", "Gauge", "]"}], "[", 
              RowBox[{"\[CapitalPhi]UpDown", "[", 
               RowBox[{"cd", ",", "ad"}], "]"}], "]"}], "[", 
             RowBox[{"qt", "[", "b", "]"}], "]"}]}]}]}]}]}]}], "//", 
      "Expand"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"ad", ",", "1", ",", "2"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Alpha]", ",", "1", ",", "2"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"\[Delta]", "[", "SUSYFlatDed", "]"}], "[", "Parameters_", "]"}],
     "[", " ", 
    RowBox[{"\[Psi]t", "[", 
     RowBox[{"adLocal_", ",", "aLocal_"}], "]"}], " ", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"\[Delta]\[Psi]t", "[", 
       RowBox[{"adLocal", ",", "aLocal"}], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Xi]", "[", 
         RowBox[{"\[Alpha]Local_", ",", "bLocal_", ",", "bdLocal_"}], "]"}], ":>", 
        RowBox[{"Parameters", "[", 
         RowBox[{"[", 
          RowBox[{"\[Alpha]Local", ",", "bLocal", ",", "bdLocal"}], "]"}], 
         "]"}]}], "}"}]}]}], "\[IndentingNewLine]", "]"}]}], ";"}]}], "Input",\

 CellChangeTimes->{
  3.746227312613909*^9, {3.746227490899819*^9, 3.74622768151782*^9}, {
   3.746227715587891*^9, 3.746227751108177*^9}, {3.746227798762671*^9, 
   3.746227841621731*^9}, {3.746227877182513*^9, 3.746227890406508*^9}, {
   3.746227935684045*^9, 3.7462279366448174`*^9}, 3.7462280541015873`*^9, {
   3.746229771608081*^9, 3.746229774766304*^9}, {3.746258046952653*^9, 
   3.746258057361535*^9}},
 CellLabel->
  "In[200]:=",ExpressionUUID->"9e605465-abf8-4c31-9acd-fb731f6b34a1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Delta]", "[", "SUSYFlatDed", "]"}], "[", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"\[Epsilon]", "[", 
      RowBox[{"\[Alpha]", ",", "a", ",", "bd"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"bd", ",", "1", ",", "2"}], "}"}]}], "]"}], "]"}], "[", " ", 
  RowBox[{"\[Psi]t", "[", 
   RowBox[{"1", ",", "1"}], "]"}], " ", "]"}]], "Input",
 CellChangeTimes->{
  3.7462280433429956`*^9, {3.746259717817856*^9, 3.7462597187633543`*^9}, {
   3.779147249996812*^9, 3.779147250801627*^9}},
 CellLabel->
  "In[202]:=",ExpressionUUID->"4b22286c-f317-4e7d-b6aa-080d7ffeb3eb"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "\[ImaginaryI]"}], " ", 
   RowBox[{"\[Epsilon]", "[", 
    RowBox[{"2", ",", "2", ",", "1"}], "]"}], " ", 
   RowBox[{
    RowBox[{"CD", "[", "1", "]"}], "[", 
    RowBox[{"qt", "[", "1", "]"}], "]"}]}], "+", 
  RowBox[{"\[ImaginaryI]", " ", 
   RowBox[{"\[Epsilon]", "[", 
    RowBox[{"2", ",", "1", ",", "1"}], "]"}], " ", 
   RowBox[{
    RowBox[{"CD", "[", "1", "]"}], "[", 
    RowBox[{"qt", "[", "2", "]"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"\[Epsilon]", "[", 
    RowBox[{"2", ",", "2", ",", "1"}], "]"}], " ", 
   RowBox[{
    RowBox[{"CD", "[", "2", "]"}], "[", 
    RowBox[{"qt", "[", "1", "]"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"\[Epsilon]", "[", 
    RowBox[{"2", ",", "1", ",", "1"}], "]"}], " ", 
   RowBox[{
    RowBox[{"CD", "[", "2", "]"}], "[", 
    RowBox[{"qt", "[", "2", "]"}], "]"}]}], "-", 
  RowBox[{"\[ImaginaryI]", " ", 
   RowBox[{"\[Epsilon]", "[", 
    RowBox[{"1", ",", "2", ",", "1"}], "]"}], " ", 
   RowBox[{
    RowBox[{"CD", "[", "3", "]"}], "[", 
    RowBox[{"qt", "[", "1", "]"}], "]"}]}], "+", 
  RowBox[{"\[ImaginaryI]", " ", 
   RowBox[{"\[Epsilon]", "[", 
    RowBox[{"1", ",", "1", ",", "1"}], "]"}], " ", 
   RowBox[{
    RowBox[{"CD", "[", "3", "]"}], "[", 
    RowBox[{"qt", "[", "2", "]"}], "]"}]}], "+", 
  RowBox[{"\[ImaginaryI]", " ", 
   RowBox[{"\[Epsilon]", "[", 
    RowBox[{"1", ",", "2", ",", "2"}], "]"}], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Rep", "[", "Gauge", "]"}], "[", 
     RowBox[{"-", 
      RowBox[{"\[CapitalPhi]", "[", 
       RowBox[{"1", ",", "1"}], "]"}]}], "]"}], "[", 
    RowBox[{"qt", "[", "1", "]"}], "]"}]}], "-", 
  RowBox[{"\[ImaginaryI]", " ", 
   RowBox[{"\[Epsilon]", "[", 
    RowBox[{"1", ",", "1", ",", "2"}], "]"}], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Rep", "[", "Gauge", "]"}], "[", 
     RowBox[{"-", 
      RowBox[{"\[CapitalPhi]", "[", 
       RowBox[{"1", ",", "1"}], "]"}]}], "]"}], "[", 
    RowBox[{"qt", "[", "2", "]"}], "]"}]}], "+", 
  RowBox[{"\[ImaginaryI]", " ", 
   RowBox[{"\[Epsilon]", "[", 
    RowBox[{"1", ",", "2", ",", "1"}], "]"}], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Rep", "[", "Gauge", "]"}], "[", 
     RowBox[{"\[CapitalPhi]", "[", 
      RowBox[{"1", ",", "2"}], "]"}], "]"}], "[", 
    RowBox[{"qt", "[", "1", "]"}], "]"}]}], "-", 
  RowBox[{"\[ImaginaryI]", " ", 
   RowBox[{"\[Epsilon]", "[", 
    RowBox[{"1", ",", "1", ",", "1"}], "]"}], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Rep", "[", "Gauge", "]"}], "[", 
     RowBox[{"\[CapitalPhi]", "[", 
      RowBox[{"1", ",", "2"}], "]"}], "]"}], "[", 
    RowBox[{"qt", "[", "2", "]"}], "]"}]}]}]], "Output",
 CellChangeTimes->{3.779147252330044*^9},
 CellLabel->
  "Out[202]=",ExpressionUUID->"fb108bb7-12e0-4099-a658-427ad05268fc"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Finding the dictionary", "Title",
 CellChangeTimes->{{3.7457087796888866`*^9, 
  3.7457087870017347`*^9}},ExpressionUUID->"5ed9300c-70da-499c-a1d2-\
f9f09711db7c"],

Cell[CellGroupData[{

Cell["Gauge fields and gaugini", "Chapter",
 CellChangeTimes->{{3.7458760040524893`*^9, 3.745876010396199*^9}, {
  3.745897229730969*^9, 
  3.745897237249465*^9}},ExpressionUUID->"c74c4842-cd1b-4104-b44f-\
ae8b6293969f"],

Cell[TextData[{
 "The gauge fields in the two papers are naturally identified.  By comparing \
the Lagrangians, we see that the components of \[Lambda]HH and \[Lambda]bHH \
are ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["2", 
    RowBox[{
     RowBox[{"-", "1"}], "/", "2"}]], TraditionalForm]],ExpressionUUID->
  "069537c4-4af4-4dcb-aa41-aca2fe309651"],
 " times some components of \[Lambda] in Dedushenko et.al., up to phases.  We \
fix the phases by choosing\n\t",
 Cell[BoxData[
  GraphicsBox[
   TagBox[RasterBox[CompressedData["
1:eJzt3T2r+96W2PFDHiBlGPIG8gLcp1TKEFAxIdW4uUNGQ5qJuBMIKi4Dau4V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     "], {{0, 196}, {1300, 0}}, {
     0, 255},
     ColorFunction->RGBColor],
    BoxForm`ImageTag["Byte", ColorSpace -> ColorProfileData[CompressedData["
1:eJyVVwdYU8kWnltSCAktEAEpoTdBikAA6TWCgKFjIyQhhBIgIajYy6KCaxcL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       "], "RGB", "XYZ"], Interleaving -> True],
    Selectable->False],
   DefaultBaseStyle->"ImageGraphics",
   ImageSize->{313.3131250000001, Automatic},
   ImageSizeRaw->{1300, 196},
   PlotRange->{{0, 1300}, {0, 196}}]], "Input",ExpressionUUID->
  "16f5ccf0-97dd-4be1-a330-5294daa685b2"]
}], "Text",
 CellChangeTimes->{{3.745827825620652*^9, 3.745827856560589*^9}, {
   3.7458278936489763`*^9, 3.7458280125742807`*^9}, {3.745828183647365*^9, 
   3.745828194709196*^9}, {3.74582822994606*^9, 3.745828232856448*^9}, {
   3.745828460652399*^9, 3.745828470447978*^9}, 
   3.745884847239201*^9},ExpressionUUID->"f5177d65-56c3-4c4a-9ece-\
2fe64a62bb95"],

Cell[BoxData[
 RowBox[{
  RowBox[{"HHToDed", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Lambda]HH", "[", 
       RowBox[{"\[Alpha]Local_", ",", "ALocal_"}], "]"}], "\[Rule]", 
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}]], 
       RowBox[{"\[Lambda]", "[", 
        RowBox[{"\[Alpha]Local", ",", "ALocal", ",", "1"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"\[Lambda]bHH", "[", 
       RowBox[{"\[Alpha]dLocal_", ",", "ALocal_"}], "]"}], ":>", 
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}]], "\[ImaginaryI]", " ", 
       RowBox[{
        UnderoverscriptBox["\[Sum]", 
         RowBox[{"\[Beta]d", "=", "1"}], "2"], 
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"\[Beta]", "=", "1"}], "2"], 
         RowBox[{
          RowBox[{"\[Epsilon]Down", "[", 
           RowBox[{"\[Alpha]dLocal", ",", "\[Beta]d"}], "]"}], 
          RowBox[{
           RowBox[{"\[Sigma]b", "[", "4", "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"\[Beta]d", ",", "\[Beta]"}], "]"}], "]"}], 
          RowBox[{"\[Lambda]", "[", 
           RowBox[{"\[Beta]", ",", "ALocal", ",", "2"}], "]"}]}]}]}]}]}]}], 
    "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.745728893255322*^9, 3.745728896330297*^9}, {
   3.745828288190092*^9, 3.7458283175758333`*^9}, {3.745828481126848*^9, 
   3.745828555862444*^9}, 3.745884847247101*^9, 3.745884965852103*^9},
 CellLabel->
  "In[203]:=",ExpressionUUID->"f714846c-aacf-4d4b-9ef0-4f2bc734ff9a"]
}, Open  ]],

Cell[CellGroupData[{

Cell["SUSY parameters", "Chapter",
 CellChangeTimes->{{3.7458760040524893`*^9, 
  3.745876029360655*^9}},ExpressionUUID->"e71b3684-779f-4d95-9f99-\
7bfee15e119b"],

Cell[TextData[{
 "By comparing the variations of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["A", 
    RowBox[{
     RowBox[{"\[Mu]", "=", "1"}], ",", "2", ",", "3"}]], TraditionalForm]],
  ExpressionUUID->"72a9c716-4e1a-4e2a-b709-214a6025d1ab"],
 ", we can find the map between SUSY parameters."
}], "Text",
 CellChangeTimes->{{3.745828787004656*^9, 3.7458288139445267`*^9}, {
  3.74582887061199*^9, 
  3.745828873419499*^9}},ExpressionUUID->"91ea29f0-4634-43b1-80a4-\
9760bec542e7"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"HHToDedParameters", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Xi]HH", "[", 
       RowBox[{"\[Alpha]Local_", ",", "ALocal_"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["2", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}]]}], 
       RowBox[{"\[Xi]", "[", 
        RowBox[{"\[Alpha]Local", ",", "ALocal", ",", "1"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"\[Xi]bHH", "[", 
       RowBox[{"\[Alpha]dLocal_", ",", "ALocal_"}], "]"}], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["2", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}]]}], "\[ImaginaryI]", " ", 
       RowBox[{
        UnderoverscriptBox["\[Sum]", 
         RowBox[{"\[Beta]", "=", "1"}], "2"], 
        RowBox[{
         RowBox[{
          RowBox[{"\[Sigma]b", "[", "4", "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"\[Alpha]dLocal", ",", "\[Beta]"}], "]"}], "]"}], 
         RowBox[{"\[Xi]", "[", 
          RowBox[{"\[Beta]", ",", "ALocal", ",", "2"}], "]"}]}]}]}]}]}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Assert", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"\[Delta]", "[", "SUSYFlatHH", "]"}], "[", 
             "\[Xi]HHParameters", "]"}], "[", 
            RowBox[{"Avec", "[", "\[Mu]", "]"}], "]"}], "/.", "HHToDed"}], 
          ")"}], "==", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Delta]", "[", "SUSYFlatDed", "]"}], "[", 
           "\[Xi]Parameters", "]"}], "[", 
          RowBox[{"Avec", "[", "\[Mu]", "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Mu]", ",", "1", ",", "3"}], "}"}]}], "]"}], "/.", 
      "HHToDedParameters"}], "/.", 
     RowBox[{"List", "\[Rule]", "And"}]}], "//", "Simplify"}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"HHToDed", "=", 
   RowBox[{
    RowBox[{"HHToDed", "\[Union]", "HHToDedParameters"}], "//", 
    "DeleteDuplicates"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.74582887817339*^9, 3.7458290904721317`*^9}, {
   3.745829134537072*^9, 3.745829168225465*^9}, {3.745829212617959*^9, 
   3.745829297895331*^9}, {3.745829335519154*^9, 3.745829361650413*^9}, {
   3.745829400719638*^9, 3.745829450117641*^9}, {3.745829482536173*^9, 
   3.745829527624413*^9}, {3.745829574020031*^9, 3.745829587354624*^9}, {
   3.745829620235037*^9, 3.7458297429467688`*^9}, {3.745830245984898*^9, 
   3.745830279514299*^9}, {3.745830319785359*^9, 3.745830330432727*^9}, {
   3.74583255773895*^9, 3.745832559552388*^9}, {3.745833516742188*^9, 
   3.745833865534918*^9}, {3.745834029935439*^9, 3.745834153032033*^9}, {
   3.745834184880451*^9, 3.7458341863306923`*^9}, {3.7458348196757917`*^9, 
   3.745834833071348*^9}, {3.745834964397073*^9, 3.745835035238098*^9}, {
   3.745876860597115*^9, 3.74587686538405*^9}, {3.745876903307538*^9, 
   3.7458769407018547`*^9}, {3.745884847255972*^9, 3.7458848472787848`*^9}, {
   3.745884967339985*^9, 3.745884973579871*^9}, {3.7458850489359303`*^9, 
   3.745885067746429*^9}, {3.745888828865218*^9, 3.7458888330774517`*^9}, {
   3.7458888931316223`*^9, 3.74588889350767*^9}, 3.74599775216514*^9, 
   3.745997851942725*^9},
 CellLabel->
  "In[204]:=",ExpressionUUID->"6d4eaadc-9a9e-4999-820c-466c2e90c200"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Vector multiplet scalars and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["A", "4"], TraditionalForm]],ExpressionUUID->
  "d2eac1d1-d0a6-44c0-9d04-d00cb21f4a7e"]
}], "Chapter",
 CellChangeTimes->{{3.7458760040524893`*^9, 3.745876042762092*^9}, {
  3.7458806037364073`*^9, 3.745880605417564*^9}, {3.7458806376782618`*^9, 
  3.74588064169401*^9}},ExpressionUUID->"60e5484f-d19e-4617-aa5f-\
54d616d75bc1"],

Cell["\<\
By comparing the variations of  scalars in two conventions, we can find how \
they are related.\
\>", "Text",
 CellChangeTimes->{{3.745828787004656*^9, 3.7458288139445267`*^9}, {
  3.74582887061199*^9, 3.745828873419499*^9}, {3.745876057304429*^9, 
  3.745876079748859*^9}},ExpressionUUID->"bf990289-7834-45e9-9603-\
763b190e07de"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"HHToDedVecScalars", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Phi]HH", "\[Rule]", 
      RowBox[{
       FractionBox["\[ImaginaryI]", "2"], 
       RowBox[{"\[CapitalPhi]", "[", 
        RowBox[{"1", ",", "1"}], "]"}]}]}], ",", 
     RowBox[{"\[Phi]bHH", "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", "2"]}], 
       RowBox[{"\[CapitalPhi]", "[", 
        RowBox[{"2", ",", "2"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"Avec", "[", "4", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPhi]", "[", 
       RowBox[{"1", ",", "2"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"F", "[", 
       RowBox[{"\[Mu]Local_", ",", "4"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"CD", "[", "\[Mu]Local", "]"}], "[", 
       RowBox[{"\[CapitalPhi]", "[", 
        RowBox[{"1", ",", "2"}], "]"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"CD", "[", "4", "]"}], "[", "XLocal_", "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", 
       RowBox[{
        RowBox[{
         RowBox[{"Rep", "[", "Gauge", "]"}], "[", 
         RowBox[{"\[CapitalPhi]", "[", 
          RowBox[{"1", ",", "2"}], "]"}], "]"}], "[", "XLocal", "]"}]}]}]}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Assert", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"\[Delta]", "[", "SUSYFlatHH", "]"}], "[", 
         "\[Xi]HHParameters", "]"}], "[", "\[Phi]HH", "]"}], "/.", 
       "HHToDed"}], ")"}], "==", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Delta]", "[", "SUSYFlatDed", "]"}], "[", "\[Xi]Parameters", 
       "]"}], "[", 
      RowBox[{"\[Phi]HH", "/.", "HHToDedVecScalars"}], "]"}]}], "//", 
    "Simplify"}], "]"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Assert", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"\[Delta]", "[", "SUSYFlatHH", "]"}], "[", 
         "\[Xi]HHParameters", "]"}], "[", "\[Phi]bHH", "]"}], "/.", 
       "HHToDed"}], ")"}], "==", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Delta]", "[", "SUSYFlatDed", "]"}], "[", "\[Xi]Parameters", 
       "]"}], "[", 
      RowBox[{"\[Phi]bHH", "/.", "HHToDedVecScalars"}], "]"}]}], "//", 
    "Simplify"}], "]"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Assert", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"\[Delta]", "[", "SUSYFlatHH", "]"}], "[", 
         "\[Xi]HHParameters", "]"}], "[", 
        RowBox[{"Avec", "[", "4", "]"}], "]"}], "/.", "HHToDed"}], ")"}], "==", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Delta]", "[", "SUSYFlatDed", "]"}], "[", "\[Xi]Parameters", 
       "]"}], "[", 
      RowBox[{
       RowBox[{"Avec", "[", "4", "]"}], "/.", "HHToDedVecScalars"}], "]"}]}], 
    "//", "Simplify"}], "]"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"HHToDed", "=", 
   RowBox[{
    RowBox[{"HHToDed", "\[Union]", "HHToDedVecScalars"}], "//", 
    "DeleteDuplicates"}]}], ";"}]}], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQBWIQ/f7x4bSNL147XtnyG0wff/JjJ4jOY154FkRv2H6I
axNIXsGEF0S/dqtyB9F1x5s9QXSKr50fiH4S4BYOog+su9sGoo3khTpANEsJ
Yz+IluxLAdN6i06/B9El2858AdEV5/J+guj/31h/geiwx4KMm4H0FoZmARD9
40/rfBBdHjFrMYgWmXc/dCuQvrR9eTiIfrJ0eRKIdpp+Kg1EL+iwit4Bsufo
5DgQvWdGSxKI1o1hTgXRllvDc0D0jKB5YHqJhEP5GyB97H86mP6xbWIziO5x
3w2mI1wNNsa+fO24ZkUdmDZ7cmgfiGZxNdgPohvmh86JB9Ir+HLBNACbKMwo

  "],
 CellLabel->
  "In[207]:=",ExpressionUUID->"f4f1afcc-40de-4a3c-b0d3-06ad9760a04f"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Vector multiplet auxiliary fields", "Chapter",
 CellChangeTimes->{{3.7458760040524893`*^9, 3.745876042762092*^9}, {
  3.7458806037364073`*^9, 
  3.74588064900447*^9}},ExpressionUUID->"e5eb39f0-707b-44af-8fc9-\
6895dea34ea6"],

Cell["\<\
By comparing the variations of  gaugini in two conventions, we can find how \
the auxiliary fields are related.\
\>", "Text",
 CellChangeTimes->{{3.745828787004656*^9, 3.7458288139445267`*^9}, {
  3.74582887061199*^9, 3.745828873419499*^9}, {3.745876057304429*^9, 
  3.745876079748859*^9}, {3.745885090877225*^9, 
  3.745885110886991*^9}},ExpressionUUID->"9b47baaf-6125-41de-a17f-\
c5ab1febea46"],

Cell[BoxData[
 RowBox[{
  RowBox[{"HHToDedVecAux", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"DHH", "[", 
      RowBox[{"ALocal_", ",", "BLocal_"}], "]"}], "\[Rule]", 
     RowBox[{"-", 
      RowBox[{"DD", "[", 
       RowBox[{"ALocal", ",", "BLocal"}], "]"}]}]}], "}"}]}], ";"}]], "Input",\

 CellLabel->
  "In[212]:=",ExpressionUUID->"8c7f9714-b286-4a6a-88bf-6eb3cb82da99"],

Cell[BoxData[{
 RowBox[{"Assert", "[", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"\[Delta]", "[", "SUSYFlatHH", "]"}], "[", 
               "\[Xi]HHParameters", "]"}], "[", 
              RowBox[{"\[Lambda]HH", "[", 
               RowBox[{"\[Alpha]", ",", "A"}], "]"}], "]"}], "//.", 
             RowBox[{"HHToDedVecAux", "\[Union]", "HHToDed"}]}], "//.", 
            "SimplifyRep"}], "//.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"Rep", "[", "Gauge", "]"}], "[", "XLocal_", "]"}], "[", 
              RowBox[{"YLocal_", "?", "VectorMultipletQ"}], "]"}], "\[Rule]", 
             
             RowBox[{"Comm", "[", 
              RowBox[{"XLocal", ",", "YLocal"}], "]"}]}], "}"}]}], "//", 
          "SortComm"}], "//", "Expand"}], ")"}], "\[Equal]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"\[Delta]", "[", "SUSYFlatDed", "]"}], "[", 
            "\[Xi]Parameters", "]"}], "[", 
           RowBox[{
            RowBox[{"\[Lambda]HH", "[", 
             RowBox[{"\[Alpha]", ",", "A"}], "]"}], "/.", "HHToDed"}], "]"}], 
          "//.", "HHToDed"}], "//", "SortComm"}], ")"}]}], "//", "Simplify"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"A", ",", "1", ",", "2"}], "}"}]}], "]"}], "/.", 
   RowBox[{"List", "\[Rule]", "And"}]}], "\[IndentingNewLine]", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"HHToDed", "=", 
   RowBox[{
    RowBox[{"HHToDed", "\[Union]", "HHToDedVecAux"}], "//", 
    "DeleteDuplicates"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.745884777196918*^9, 3.7458848470494947`*^9}, {
   3.745884878996224*^9, 3.7458848802659903`*^9}, {3.7458849261081257`*^9, 
   3.745884929513588*^9}, {3.7458851204535017`*^9, 3.745885136049992*^9}, 
   3.745885180135825*^9, {3.745885367702449*^9, 3.7458853686044083`*^9}, {
   3.745885467439209*^9, 3.745885471926972*^9}, {3.745885793216279*^9, 
   3.7458857949887447`*^9}, {3.745889772309532*^9, 3.745889775880521*^9}, {
   3.745889936729203*^9, 3.745889940160099*^9}, 3.745890911469014*^9, 
   3.7458911536001863`*^9, {3.745891184217897*^9, 3.745891371445463*^9}, 
   3.745997755861487*^9, 3.745997854697154*^9, {3.746229852619326*^9, 
   3.746229858264739*^9}, {3.746235013317563*^9, 3.746235014281053*^9}},
 CellLabel->
  "In[213]:=",ExpressionUUID->"2df0a4ec-f6ea-42b1-b2ef-bba5fa2e3520"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Hypermultiplet scalars", "Chapter",
 CellChangeTimes->{{3.7458760040524893`*^9, 3.745876010396199*^9}, {
   3.745891518257469*^9, 3.745891521687215*^9}, 
   3.74589220997031*^9},ExpressionUUID->"9c00801c-f47e-4163-9132-\
7e85a5cfe1c3"],

Cell[TextData[{
 "We choose that ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["q", 
    RowBox[{
     RowBox[{"I", "=", "1"}], ",", "A"}]], TraditionalForm]],ExpressionUUID->
  "659cffce-330f-4bf2-b11b-992dac86c28e"],
 " in Hama-Hosomichi equals ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["q", 
    RowBox[{"a", "=", "A"}]], TraditionalForm]],ExpressionUUID->
  "59fa9a9c-135c-42f5-b7ce-0b6fde9ea1e5"],
 " in Dedushenko et.al.  Comparison of the Lagrangians then implies that ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["q", 
     RowBox[{"I", "=", "2"}]], "A"], TraditionalForm]],ExpressionUUID->
  "b9b6cd22-e439-48d4-9350-5cd0fb1e2740"],
 " equals ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    OverscriptBox["q", "~"], 
    RowBox[{"a", "=", "A"}]], TraditionalForm]],ExpressionUUID->
  "3a5c6be5-a634-480a-a0b1-4e51458ade99"],
 "."
}], "Text",
 CellChangeTimes->{{3.74589164713555*^9, 
  3.745891742516449*^9}},ExpressionUUID->"fb2b0f48-5709-4c35-8536-\
7ac455a15f35"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"HHToDedHyperScalars", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"qHH", "[", 
       RowBox[{"1", ",", "ALocal_"}], "]"}], "\[Rule]", 
      RowBox[{"q", "[", "ALocal", "]"}]}], ",", 
     RowBox[{
      RowBox[{"qHH", "[", 
       RowBox[{"2", ",", "ALocal_"}], "]"}], "\[RuleDelayed]", 
      RowBox[{"(*", 
       RowBox[{
        UnderoverscriptBox["\[Sum]", 
         RowBox[{"b", "=", "1"}], "2"], 
        RowBox[{"\[Epsilon]Up", "[", 
         RowBox[{"ALocal", ",", "b"}], "]"}]}], "*)"}], 
      RowBox[{"qt", "[", "ALocal", "]"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"HHToDed", "=", 
   RowBox[{
    RowBox[{"HHToDed", "\[Union]", "HHToDedHyperScalars"}], "//", 
    "DeleteDuplicates"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7458922309293633`*^9, 3.745892244168666*^9}, {
  3.745892639703854*^9, 3.745892728080441*^9}, {3.746240607397655*^9, 
  3.746240616096931*^9}},
 CellLabel->
  "In[215]:=",ExpressionUUID->"7ea24533-2bb9-405f-bca7-59df922bf955"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Hypermultiplet fermions", "Chapter",
 CellChangeTimes->{{3.7458760040524893`*^9, 3.745876010396199*^9}, {
  3.745891518257469*^9, 3.745891521687215*^9}, {3.74589220997031*^9, 
  3.745892215778716*^9}},ExpressionUUID->"a29647ab-486c-4583-a2b0-\
5e0e9dd46aa6"],

Cell["\<\
We should be able to find the map between the fermions by comparing the SUSY \
transformations of the scalars.\
\>", "Text",
 CellChangeTimes->{{3.74589164713555*^9, 3.745891742516449*^9}, {
  3.745892745556698*^9, 3.7458927637832127`*^9}, {3.745898677168789*^9, 
  3.7458986796036263`*^9}},ExpressionUUID->"33cd9758-2c16-4bac-a0a9-\
346760eaf68e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"HHToDedHyperFermions", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Psi]HH", "[", 
       RowBox[{"\[Alpha]Local_", ",", "1"}], "]"}], "\[Rule]", 
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{"1", "/", "2"}]], "\[ImaginaryI]", " ", 
       RowBox[{"\[Psi]", "[", 
        RowBox[{"2", ",", "\[Alpha]Local"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"\[Psi]bHH", "[", 
       RowBox[{"\[Alpha]dLocal_", ",", "1"}], "]"}], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["2", 
         RowBox[{"1", "/", "2"}]]}], 
       RowBox[{
        UnderoverscriptBox["\[Sum]", 
         RowBox[{"\[Alpha]", "=", "1"}], "2"], 
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"\[Beta]d", "=", "1"}], "2"], 
         RowBox[{
          RowBox[{"\[Epsilon]Down", "[", 
           RowBox[{"\[Alpha]dLocal", ",", "\[Beta]d"}], "]"}], 
          RowBox[{
           RowBox[{"\[Sigma]b", "[", "4", "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"\[Beta]d", ",", "\[Alpha]"}], "]"}], "]"}], 
          RowBox[{"\[Psi]", "[", 
           RowBox[{"1", ",", "\[Alpha]"}], "]"}]}]}]}]}]}], ",", 
     RowBox[{
      RowBox[{"\[Psi]HH", "[", 
       RowBox[{"\[Alpha]Local_", ",", "2"}], "]"}], "\[Rule]", 
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{"1", "/", "2"}]], "\[ImaginaryI]", " ", 
       RowBox[{"\[Psi]t", "[", 
        RowBox[{"2", ",", "\[Alpha]Local"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"\[Psi]bHH", "[", 
       RowBox[{"\[Alpha]dLocal_", ",", "2"}], "]"}], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["2", 
         RowBox[{"1", "/", "2"}]]}], 
       RowBox[{
        UnderoverscriptBox["\[Sum]", 
         RowBox[{"\[Alpha]", "=", "1"}], "2"], 
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"\[Beta]d", "=", "1"}], "2"], 
         RowBox[{
          RowBox[{"\[Epsilon]Down", "[", 
           RowBox[{"\[Alpha]dLocal", ",", "\[Beta]d"}], "]"}], 
          RowBox[{
           RowBox[{"\[Sigma]b", "[", "4", "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"\[Beta]d", ",", "\[Alpha]"}], "]"}], "]"}], 
          RowBox[{"\[Psi]t", "[", 
           RowBox[{"1", ",", "\[Alpha]"}], "]"}]}]}]}]}]}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.745994897395041*^9, 3.7459949003443613`*^9}, {
   3.745995078869401*^9, 3.7459950873299637`*^9}, {3.745995123895216*^9, 
   3.745995173828968*^9}, {3.74599523560052*^9, 3.745995237706976*^9}, {
   3.74599527221085*^9, 3.745995277779475*^9}, {3.745995317945738*^9, 
   3.745995402322145*^9}, 3.745995599745763*^9, {3.745996466758278*^9, 
   3.7459965088642673`*^9}, {3.745996546884597*^9, 3.7459965648092737`*^9}, {
   3.745996830682069*^9, 3.745996868675849*^9}},
 CellLabel->
  "In[217]:=",ExpressionUUID->"72d8112e-7cb0-4bf3-95b4-99ffe4125583"],

Cell[BoxData[
 RowBox[{"Assert", "[", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"\[Delta]", "[", "SUSYFlatHH", "]"}], "[", 
          "\[Xi]HHParameters", "]"}], "[", 
         RowBox[{"qHH", "[", 
          RowBox[{"1", ",", "A"}], "]"}], "]"}], "/.", 
        RowBox[{"HHToDed", "\[Union]", "HHToDedHyperFermions"}]}], ")"}], "==", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Delta]", "[", "SUSYFlatDed", "]"}], "[", "\[Xi]Parameters",
         "]"}], "[", 
       RowBox[{
        RowBox[{"qHH", "[", 
         RowBox[{"1", ",", "A"}], "]"}], "/.", "HHToDed"}], "]"}]}], 
     "\[IndentingNewLine]", ",", 
     RowBox[{"{", 
      RowBox[{"A", ",", "1", ",", "2"}], "}"}]}], "]"}], "/.", 
   RowBox[{"List", "\[Rule]", "And"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.745896761106192*^9, 3.745896773929925*^9}, {
   3.745896821784157*^9, 3.7458968222199373`*^9}, {3.745897555411075*^9, 
   3.745897555657576*^9}, {3.7459946018805323`*^9, 3.7459946024831142`*^9}, {
   3.745995184346542*^9, 3.74599518597927*^9}, {3.745995604730603*^9, 
   3.745995607224307*^9}, {3.745996171849663*^9, 3.7459962297843733`*^9}, 
   3.7459969691799088`*^9, 3.745997756793365*^9, 3.7459978554017277`*^9, 
   3.746239201646861*^9, {3.746240405306213*^9, 3.74624041101482*^9}},
 CellLabel->
  "In[218]:=",ExpressionUUID->"ff3e63e1-14bf-4016-9f0d-cf753a7a1fb8"],

Cell[BoxData[
 RowBox[{"Assert", "[", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"\[Delta]", "[", "SUSYFlatHH", "]"}], "[", 
          "\[Xi]HHParameters", "]"}], "[", 
         RowBox[{"qHH", "[", 
          RowBox[{"2", ",", "A"}], "]"}], "]"}], "/.", 
        RowBox[{"HHToDed", "\[Union]", "HHToDedHyperFermions"}]}], ")"}], "==", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Delta]", "[", "SUSYFlatDed", "]"}], "[", "\[Xi]Parameters",
         "]"}], "[", 
       RowBox[{
        RowBox[{"qt", "[", "A", "]"}], "/.", "HHToDed"}], "]"}]}], 
     "\[IndentingNewLine]", ",", 
     RowBox[{"{", 
      RowBox[{"A", ",", "1", ",", "2"}], "}"}]}], "]"}], "/.", 
   RowBox[{"List", "\[Rule]", "And"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.745996354431881*^9, 3.7459963783768*^9}, {
   3.745996920284635*^9, 3.7459969760446253`*^9}, 3.74599775800266*^9, 
   3.745997856101571*^9, {3.746239109489728*^9, 3.7462391643148947`*^9}, 
   3.746239249593307*^9, {3.74624041316195*^9, 3.7462404242788*^9}, {
   3.74624045732753*^9, 3.746240479843655*^9}},
 CellLabel->
  "In[219]:=",ExpressionUUID->"7f4e52cf-cf9d-47ad-8aa3-e06ea6743ab8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"HHToDed", "=", 
   RowBox[{
    RowBox[{"HHToDed", "\[Union]", "HHToDedHyperFermions"}], "//", 
    "DeleteDuplicates"}]}], ";"}]], "Input",
 CellChangeTimes->{3.7459972372897987`*^9},
 CellLabel->
  "In[220]:=",ExpressionUUID->"be8ac599-fb10-43cb-846a-3b09ea012cbf"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Full comparison of flat space SUSY transformations", "Title",
 CellChangeTimes->{{3.7457087796888866`*^9, 3.7457087870017347`*^9}, {
  3.745997199273759*^9, 3.745997218621928*^9}, {3.745997267321147*^9, 
  3.7459972705061607`*^9}},ExpressionUUID->"3f5828b7-c1cc-4bdd-91a7-\
eb31a380c902"],

Cell["\<\
Above we found the map HHToDed between the two conventions by comparing some \
of the flat space SUSY transformations.  For completeness, here we check that \
all SUSY transformations.\
\>", "Text",
 CellChangeTimes->{{3.745997240027123*^9, 
  3.7459972985417013`*^9}},ExpressionUUID->"c11690c7-6131-483b-8893-\
aa1f088a5524"],

Cell[CellGroupData[{

Cell["Vector multiplet", "Chapter",
 CellChangeTimes->{{3.745997309134378*^9, 
  3.745997318816942*^9}},ExpressionUUID->"5051fb01-a8bd-4e81-9f7e-\
7f0cfff2fd79"],

Cell[BoxData[
 RowBox[{
  RowBox[{"PullOut\[Xi]", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"Comm", "[", 
       RowBox[{"XLocal_", ",", 
        RowBox[{"YLocal_", "  ", 
         RowBox[{"\[Xi]", "[", 
          RowBox[{"\[Alpha]Local_", ",", "aLocal_", ",", "bdLocal_"}], 
          "]"}]}]}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"Comm", "[", 
        RowBox[{"XLocal", ",", "YLocal"}], "]"}], 
       RowBox[{"\[Xi]", "[", 
        RowBox[{"\[Alpha]Local", ",", "aLocal", ",", "bdLocal"}], "]"}]}]}], 
     ",", 
     RowBox[{
      RowBox[{"Comm", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Xi]", "[", 
          RowBox[{"\[Alpha]Local_", ",", "aLocal_", ",", "bdLocal_"}], "]"}], 
         "XLocal_"}], ",", "YLocal_"}], "  ", "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"\[Xi]", "[", 
        RowBox[{"\[Alpha]Local", ",", "aLocal", ",", "bdLocal"}], "]"}], 
       RowBox[{"Comm", "[", 
        RowBox[{"XLocal", ",", "YLocal"}], "]"}]}]}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.7460039591894503`*^9, 3.7460039648652782`*^9}},
 CellLabel->
  "In[221]:=",ExpressionUUID->"3c761097-f4a7-4ec9-92e0-c7cb422cf3e8"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Delta]", "[", "SUSYFlatHH", "]"}], "[", "\[Xi]HHParameters",
        "]"}], "/@", "VectorMultipletHH"}], ")"}], "//.", "HHToDed"}], "/.", 
   "PullOut\[Xi]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SortComm", "/@", "%"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"%", "//.", "SimplifyRep"}], "//.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Rep", "[", "Gauge", "]"}], "[", "XLocal_", "]"}], "[", 
       RowBox[{"YLocal_", "?", "VectorMultipletQ"}], "]"}], "\[Rule]", 
      RowBox[{"Comm", "[", 
       RowBox[{"XLocal", ",", "YLocal"}], "]"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"\[Delta]", "[", "SUSYFlatDed", "]"}], "[", "\[Xi]Parameters", 
      "]"}], "/@", 
     RowBox[{"(", 
      RowBox[{"VectorMultipletHH", "/.", "HHToDed"}], ")"}]}], "/.", 
    "PullOut\[Xi]"}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Assert", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"SortComm", "/@", "%%"}], ")"}], "\[Equal]", 
    RowBox[{"(", 
     RowBox[{"SortComm", "/@", "%"}], ")"}]}], "//", "Simplify"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.746003506988299*^9, 3.746003620367873*^9}, {
  3.746003870582609*^9, 3.746003915037916*^9}, {3.746003952155778*^9, 
  3.7460039743222837`*^9}, {3.74600400488913*^9, 3.7460040233173313`*^9}, {
  3.746235497959072*^9, 3.7462356100201063`*^9}, {3.746235645073287*^9, 
  3.7462356559071217`*^9}, {3.748196443359466*^9, 3.7481964494672117`*^9}},
 CellLabel->
  "In[222]:=",ExpressionUUID->"3a687a7b-c4fb-4ba6-acfb-ee8a902e4b9a"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Hypermultiplet", "Chapter",
 CellChangeTimes->{{3.74604987394519*^9, 3.74604987394727*^9}, {
  3.7460499637477837`*^9, 
  3.7460499679186087`*^9}},ExpressionUUID->"75487f18-1b54-4d2b-a1d9-\
9361b911b928"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Delta]", "[", "SUSYFlatHH", "]"}], "[", 
            "\[Xi]HHParameters", "]"}], "/@", "HyperMultipletHH"}], ")"}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"Rep", "[", "sp", "]"}], "[", "XLocal_", "]"}], "[", 
             RowBox[{"qHH", "[", 
              RowBox[{"1", ",", "ALocal_"}], "]"}], "]"}], "\[Rule]", 
            RowBox[{
             RowBox[{
              RowBox[{"Rep", "[", "Gauge", "]"}], "[", "XLocal", "]"}], "[", 
             RowBox[{"qHH", "[", 
              RowBox[{"1", ",", "ALocal"}], "]"}], "]"}]}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"Rep", "[", "sp", "]"}], "[", "XLocal_", "]"}], "[", 
             RowBox[{"qHH", "[", 
              RowBox[{"2", ",", "ALocal_"}], "]"}], "]"}], "\[Rule]", 
            RowBox[{
             RowBox[{
              RowBox[{"Rep", "[", "Gauge", "]"}], "[", "XLocal", "]"}], "[", 
             RowBox[{"qHH", "[", 
              RowBox[{"2", ",", "ALocal"}], "]"}], "]"}]}]}], "}"}]}], "/.", 
        "HHToDed"}], "//.", "SimplifyRep"}], "//.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Rep", "[", "Gauge", "]"}], "[", "XLocal_", "]"}], "[", 
         RowBox[{"YLocal_", "?", "VectorMultipletQ"}], "]"}], "\[Rule]", 
        RowBox[{"Comm", "[", 
         RowBox[{"XLocal", ",", "YLocal"}], "]"}]}], "}"}]}], "//.", 
     "SimplifyRep"}], "/.", "HHToDed"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"\[Delta]", "[", "SUSYFlatDed", "]"}], "[", "\[Xi]Parameters", 
      "]"}], "/@", 
     RowBox[{"(", 
      RowBox[{"HyperMultipletHH", "/.", "HHToDed"}], ")"}]}], "//.", 
    "SimplifyRep"}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Assert", "[", 
  RowBox[{
   RowBox[{"%%", "==", "%"}], "//", "Simplify"}], "]"}]}], "Input",
 CellChangeTimes->{{3.746049987916416*^9, 3.7460499885460377`*^9}, {
   3.746050640379936*^9, 3.7460506406391573`*^9}, 3.746050715631847*^9, {
   3.74622850460116*^9, 3.746228530724621*^9}, {3.7462352052185507`*^9, 
   3.746235225526354*^9}, 3.746235266644908*^9, {3.746235697869361*^9, 
   3.746235709780795*^9}, {3.746235960264865*^9, 3.746235971111679*^9}, 
   3.7462360460586653`*^9, 3.746236711965994*^9, {3.7462389541657352`*^9, 
   3.746239022672042*^9}, {3.746240721587372*^9, 3.746240753086821*^9}, {
   3.746255800706396*^9, 3.746255859944298*^9}, {3.746255894630248*^9, 
   3.746255930241638*^9}, {3.746256204165113*^9, 3.746256205595338*^9}, {
   3.746256246237702*^9, 3.746256246793148*^9}, {3.746256598647615*^9, 
   3.746256606594491*^9}, {3.74625808698939*^9, 3.746258100809627*^9}, {
   3.746258131598233*^9, 3.746258134055316*^9}, 3.7462583980485477`*^9, {
   3.746258618280046*^9, 3.746258942989533*^9}, {3.746258977606597*^9, 
   3.746259044055788*^9}, {3.746259079349434*^9, 3.7462590931745663`*^9}, {
   3.74625918640432*^9, 3.746259228246282*^9}, {3.746259328410671*^9, 
   3.746259347700882*^9}, {3.746259384875828*^9, 3.7462593988354197`*^9}, {
   3.746259638030931*^9, 3.746259639936989*^9}, {3.746259702276533*^9, 
   3.74625970445522*^9}},
 CellLabel->
  "In[227]:=",ExpressionUUID->"f7d22aef-24bf-4164-bd10-d8f56f040c00"],

Cell[TextData[{
 "In the abelian case, ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"qHH", "[", 
     RowBox[{"1", ",", "A"}], "]"}], "=", 
    SubscriptBox["q", "A"]}], TraditionalForm]],ExpressionUUID->
  "57be04f6-da3e-463c-826b-b92eef8ed3ab"],
 " have charge +1 and ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"qHH", "[", 
     RowBox[{"2", ",", "A"}], "]"}], "=", 
    RowBox[{
     SubscriptBox["\[Epsilon]", 
      RowBox[{"A", "\[InvisibleComma]", "B"}]], 
     SuperscriptBox[
      OverscriptBox["q", "~"], "B"]}]}], TraditionalForm]],ExpressionUUID->
  "42b914c2-bfe7-4aaf-bb0a-de25397e4281"],
 "have charge -1.  The substitution rules above for Rep[sp] and Rep[Gauge] \
mean that\n\t",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"(", 
     SuperscriptBox[
      SubscriptBox[
       RowBox[{"(", "\[Phi]", ")"}], "I"], "J"], ")"}], "=", 
    RowBox[{"(", GridBox[{
       {"\[Phi]", "0"},
       {"0", 
        RowBox[{"-", "\[Phi]"}]}
      }], ")"}]}], TraditionalForm]],ExpressionUUID->
  "1bdd4437-b26e-4a15-907d-78199a32f924"],
 ", \nwhich indeed satisfies\n\t",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox[
     SuperscriptBox[
      RowBox[{
       SubscriptBox["\[CapitalOmega]", 
        RowBox[{"I", "\[InvisibleComma]", "J"}]], "(", "\[Phi]", ")"}], "J"], 
     "K"], "=", 
    SubscriptBox[
     SuperscriptBox[
      RowBox[{
       SubscriptBox["\[CapitalOmega]", 
        RowBox[{"K", "\[InvisibleComma]", "J"}]], "(", "\[Phi]", ")"}], "J"], 
     "I"]}], TraditionalForm]],ExpressionUUID->
  "4b40c8f3-e88c-4be1-9982-972c863989c6"],
 "\nfor ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[CapitalOmega]", 
     RowBox[{"I", "\[InvisibleComma]", "J"}]], "=", 
    SubscriptBox["\[Epsilon]", 
     RowBox[{"I", "\[InvisibleComma]", "J"}]]}], TraditionalForm]],
  ExpressionUUID->"7e530482-82c2-49ad-beae-65c9056fbac2"],
 "."
}], "Text",
 CellChangeTimes->{{3.746259940469989*^9, 
  3.7462601729101963`*^9}},ExpressionUUID->"ab8f2424-71a0-47e8-abb5-\
7a8abe1ac7ac"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1280, 751},
WindowMargins->{{-3, Automatic}, {Automatic, -896}},
Magnification:>1.25 Inherited,
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (May 3, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 634, 12, 102, "Text",ExpressionUUID->"18e01a1f-37de-4e00-8548-0460b3992c98"],
Cell[1195, 34, 685, 14, 64, "Input",ExpressionUUID->"1a531ce7-079a-4110-9510-331cbcf1774a"],
Cell[1883, 50, 241, 6, 37, "Input",ExpressionUUID->"76e9aa27-2090-4dd4-bea8-20eec5e86788"],
Cell[CellGroupData[{
Cell[2149, 60, 154, 3, 86, "Chapter",ExpressionUUID->"c683f51f-6801-4a8f-8984-746dbff6cec6"],
Cell[2306, 65, 624, 10, 37, "Input",ExpressionUUID->"b43995b8-1ed6-4d07-89c5-cd40bbb9611d"],
Cell[2933, 77, 831, 14, 37, "Input",ExpressionUUID->"b48d7fe8-1ce9-435a-a3c5-f7b00fd52be3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3801, 96, 154, 3, 86, "Chapter",ExpressionUUID->"028b78a4-3f28-494f-aa9f-55ab9ce00513"],
Cell[3958, 101, 304, 6, 37, "Input",ExpressionUUID->"e160b7bf-8845-4a0b-a5e8-bab232f6df80"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4299, 112, 162, 3, 86, "Chapter",ExpressionUUID->"0559b677-9986-4fb5-b668-510f7bdcdc0b"],
Cell[4464, 117, 287, 5, 37, "Input",ExpressionUUID->"63d88634-034d-4eb1-8d1d-ad2153ceb386"],
Cell[4754, 124, 493, 13, 142, "Input",ExpressionUUID->"bff95137-bb0a-43e2-96dd-2a536ac8a1c8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5284, 142, 156, 3, 86, "Chapter",ExpressionUUID->"d8c955b8-4657-4c22-ae1b-4d2d31464796"],
Cell[5443, 147, 277, 5, 37, "Input",ExpressionUUID->"dc43328e-a34b-4daa-9835-afe2410a3449"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5757, 157, 156, 3, 86, "Chapter",ExpressionUUID->"f0048be3-fc89-4807-bc36-0644707d10b2"],
Cell[5916, 162, 209, 4, 37, "Input",ExpressionUUID->"049e1132-e7d7-40cd-a228-b69d8fa6ee31"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6162, 171, 214, 4, 86, "Chapter",ExpressionUUID->"5b8f6ccb-d146-4616-bb11-a59a2ac894d6"],
Cell[6379, 177, 1185, 36, 90, "Input",ExpressionUUID->"8ba2c950-d01e-4da8-a7b7-1275bdd00079"],
Cell[7567, 215, 3885, 118, 305, "Input",ExpressionUUID->"bc86da49-2f3f-413f-94cb-9855cb63f77e"],
Cell[11455, 335, 457, 11, 37, "Input",ExpressionUUID->"7ade3d0b-08bf-4185-8d95-f445ef045a47"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11949, 351, 219, 4, 86, "Chapter",ExpressionUUID->"f8072a9d-d141-4ef1-819c-fe8af3cb8bb8"],
Cell[CellGroupData[{
Cell[12193, 359, 260, 4, 81, "Subchapter",ExpressionUUID->"f0ed210a-03f6-49dc-b9f5-70edc313d119"],
Cell[12456, 365, 2303, 48, 131, "Text",ExpressionUUID->"f4ea8630-9275-4bde-aa28-6f4bf44fb2e1"],
Cell[14762, 415, 1758, 49, 142, "Input",ExpressionUUID->"2b53444f-443f-4604-848a-c4c6fc448388"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16557, 469, 215, 4, 81, "Subchapter",ExpressionUUID->"87aa5eea-809e-4850-b7f3-1ec486815cf7"],
Cell[16775, 475, 3350, 78, 235, "Text",ExpressionUUID->"40275053-7c98-4be0-bcc6-5eed645f413b"],
Cell[20128, 555, 2351, 74, 293, "Input",ExpressionUUID->"c2a40dbd-3ec4-464c-9a1b-6b10619035ab"],
Cell[22482, 631, 2884, 80, 168, "Input",ExpressionUUID->"1b04633d-d0e0-42ae-9800-96f11b3ae1af"],
Cell[25369, 713, 507, 12, 37, "Input",ExpressionUUID->"0c450da2-f216-43d5-b806-8db4e3741b42"]
}, Open  ]],
Cell[CellGroupData[{
Cell[25913, 730, 164, 3, 81, "Subchapter",ExpressionUUID->"81f8c433-a866-48d0-b3c8-bb76d8d9f6f6"],
Cell[26080, 735, 381, 11, 44, "Text",ExpressionUUID->"a906a56b-87d1-4c1b-86f0-70287657d61a"],
Cell[26464, 748, 2798, 68, 183, "Text",ExpressionUUID->"024ee6fb-ffd8-4388-8bc3-7e5625e3ee4b"],
Cell[29265, 818, 2427, 67, 168, "Input",ExpressionUUID->"02b30135-c3e8-4d3c-aa74-c01e40a6c145"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[31741, 891, 228, 4, 123, "Title",ExpressionUUID->"fa050541-9843-4802-8ecf-8e5f86c951e2"],
Cell[31972, 897, 199, 4, 37, "Input",ExpressionUUID->"1eeb8e89-d3fd-480b-967a-b406dd657161"],
Cell[32174, 903, 685, 20, 64, "Input",ExpressionUUID->"1c8c20ae-4e79-4a74-b01f-ca817c1476ab"],
Cell[CellGroupData[{
Cell[32884, 927, 160, 3, 86, "Chapter",ExpressionUUID->"3699f951-8f02-455f-adc6-350e3747181b"],
Cell[CellGroupData[{
Cell[33069, 934, 161, 3, 81, "Subchapter",ExpressionUUID->"98eac95a-c3c4-4539-bc0f-c5676740d590"],
Cell[33233, 939, 54677, 905, 261, "Text",ExpressionUUID->"d5c7c1ee-423d-4e84-a919-877bc9fd2001"],
Cell[CellGroupData[{
Cell[87935, 1848, 155, 3, 84, "Section",ExpressionUUID->"2606c3c9-6158-4fa9-8b29-045a720ca70c"],
Cell[88093, 1853, 5203, 123, 312, "Input",ExpressionUUID->"01d8da04-c694-4b35-82b2-be373e4829cd"],
Cell[CellGroupData[{
Cell[93321, 1980, 1269, 31, 64, "Input",ExpressionUUID->"eb118854-772c-4c30-8fd1-5bc55aefba93"],
Cell[94593, 2013, 1554, 46, 69, "Output",ExpressionUUID->"ffd7f414-643c-4129-947a-dbde2a3e79e6"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[96196, 2065, 152, 3, 84, "Section",ExpressionUUID->"6c5a91f5-3dc1-4004-a1e5-38fad1b3f079"],
Cell[96351, 2070, 2139, 59, 180, "Input",ExpressionUUID->"3ae90d6d-6120-4c8c-bae6-87b51a9663e2"],
Cell[98493, 2131, 2090, 56, 179, "Input",ExpressionUUID->"34569bb4-001a-4e5c-9d22-776c3e4a81e2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[100620, 2192, 205, 4, 84, "Section",ExpressionUUID->"236e4ff3-d6b8-4b72-9da1-0cbaf0debec2"],
Cell[CellGroupData[{
Cell[100850, 2200, 4936, 133, 360, "Input",ExpressionUUID->"6495ab8b-3d07-4028-bc90-d2e867180141"],
Cell[105789, 2335, 2435, 69, 95, "Output",ExpressionUUID->"7aa3b05a-9152-4757-8745-8b164d771fd2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[108261, 2409, 5127, 137, 426, "Input",ExpressionUUID->"57c8cb53-ef95-4f45-ac2d-676caa6cdd30"],
Cell[113391, 2548, 2469, 70, 95, "Output",ExpressionUUID->"f525ded8-182b-45b2-9040-294db35674c0"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[115909, 2624, 161, 3, 84, "Section",ExpressionUUID->"c45e7125-2050-4c43-b6dc-7d0fc21245ca"],
Cell[CellGroupData[{
Cell[116095, 2631, 7609, 198, 584, "Input",ExpressionUUID->"fd9425f1-ec3a-4c21-9ea9-395396e55c08"],
Cell[123707, 2831, 5177, 148, 199, "Output",ExpressionUUID->"5cb12b23-266c-463d-94c7-4cbce1142503"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[128945, 2986, 188, 3, 81, "Subchapter",ExpressionUUID->"54555ccc-90f5-4fd9-a112-be4f0626ad58"],
Cell[129136, 2991, 39784, 660, 179, "Text",ExpressionUUID->"9a013d24-7726-4ac2-bbdb-9372f1b97678"],
Cell[CellGroupData[{
Cell[168945, 3655, 155, 3, 84, "Section",ExpressionUUID->"f91f02fd-72b9-457d-9322-ad9ba97cda37"],
Cell[169103, 3660, 3298, 81, 215, "Input",ExpressionUUID->"fd78ce44-77d8-472a-86f9-547b581d3ef7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[172438, 3746, 200, 4, 84, "Section",ExpressionUUID->"7a59370c-ba70-4838-9d80-b32669f8eefb"],
Cell[172641, 3752, 2745, 71, 189, "Input",ExpressionUUID->"a8a07acf-8f14-4a21-a102-41a6bcf20bf1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[175423, 3828, 200, 4, 84, "Section",ExpressionUUID->"3513a1ca-9288-4d00-b7e3-95a8d434d551"],
Cell[175626, 3834, 4945, 130, 323, "Input",ExpressionUUID->"a68d8528-1b37-4b1a-9ed4-995102f42f4f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[180608, 3969, 257, 4, 84, "Section",ExpressionUUID->"9be9c638-c087-45cd-9d47-eb32f809a7a2"],
Cell[CellGroupData[{
Cell[180890, 3977, 6272, 156, 521, "Input",ExpressionUUID->"551a8c23-49bc-4fda-9e51-3ae6629488ea"],
Cell[187165, 4135, 5899, 161, 225, "Output",ExpressionUUID->"3625732f-6ee8-4715-8ecb-85c1b25f944a"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[193137, 4304, 161, 3, 86, "Chapter",ExpressionUUID->"3e8535c5-c17a-4e31-bd6d-39e52a109a08"],
Cell[CellGroupData[{
Cell[193323, 4311, 161, 3, 81, "Subchapter",ExpressionUUID->"de1a1767-b277-427f-a169-15dc1d23bfb7"],
Cell[193487, 4316, 26192, 453, 303, "Text",ExpressionUUID->"aa409d9c-53d6-4201-89df-6b0e33cccd40"],
Cell[CellGroupData[{
Cell[219704, 4773, 200, 4, 84, "Section",ExpressionUUID->"b7fa5c69-4275-443f-87c7-ae466043b60f"],
Cell[219907, 4779, 3849, 90, 206, "Input",ExpressionUUID->"bd808aba-0c64-4cb2-8ecd-7a3746af5383"],
Cell[223759, 4871, 1103, 29, 37, "Input",ExpressionUUID->"295e8014-16ce-4775-abf6-d71547a7840d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[224899, 4905, 248, 4, 84, "Section",ExpressionUUID->"b3f7031e-f8a2-47d0-bde6-6a37b10cbe42"],
Cell[225150, 4911, 3603, 95, 281, "Input",ExpressionUUID->"0ebb243c-d4f8-4a47-b887-1d7de1dde4d7"],
Cell[228756, 5008, 1035, 28, 37, "Input",ExpressionUUID->"d5f00395-0a1f-431f-81e0-1c67f05f3ca9"],
Cell[229794, 5038, 4048, 105, 286, "Input",ExpressionUUID->"ac1b3853-5fdf-40a9-8c30-f1f2b6672c29"],
Cell[233845, 5145, 1060, 29, 37, "Input",ExpressionUUID->"f731c71b-d81b-4e7f-8971-2602efa9f33e"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[234954, 5180, 214, 4, 81, "Subchapter",ExpressionUUID->"ebe36d13-5f29-40c7-955c-cf86f221f6e5"],
Cell[235171, 5186, 24709, 413, 127, "Text",ExpressionUUID->"e5187c2d-24c1-4f2b-bfa9-ec80c465c99b"],
Cell[CellGroupData[{
Cell[259905, 5603, 200, 4, 84, "Section",ExpressionUUID->"12558bdb-7eb8-42b0-a9ef-ed25e1f8261f"],
Cell[260108, 5609, 2738, 66, 180, "Input",ExpressionUUID->"bcf910c6-3bcd-4b7a-8909-f3630a88b99d"],
Cell[262849, 5677, 761, 19, 37, "Input",ExpressionUUID->"71e3167b-21a0-4fd5-8f5b-1cd4e59a30b0"],
Cell[263613, 5698, 1959, 55, 154, "Input",ExpressionUUID->"24034482-2364-4fcf-bda3-c19febad951b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[265609, 5758, 248, 4, 84, "Section",ExpressionUUID->"2867d6ec-e515-4520-8e60-1a63e0502a4e"],
Cell[265860, 5764, 3459, 91, 256, "Input",ExpressionUUID->"4392a26a-f055-4b00-9f5d-f71ac2209876"],
Cell[269322, 5857, 792, 20, 37, "Input",ExpressionUUID->"37877f75-f938-4b3b-a94e-1469904c021c"],
Cell[270117, 5879, 3534, 92, 256, "Input",ExpressionUUID->"9e605465-abf8-4c31-9acd-fb731f6b34a1"],
Cell[CellGroupData[{
Cell[273676, 5975, 784, 20, 37, "Input",ExpressionUUID->"4b22286c-f317-4e7d-b6aa-080d7ffeb3eb"],
Cell[274463, 5997, 2790, 79, 121, "Output",ExpressionUUID->"fb108bb7-12e0-4099-a658-427ad05268fc"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[277338, 6085, 169, 3, 123, "Title",ExpressionUUID->"5ed9300c-70da-499c-a1d2-f9f09711db7c"],
Cell[CellGroupData[{
Cell[277532, 6092, 220, 4, 86, "Chapter",ExpressionUUID->"c74c4842-cd1b-4104-b44f-ae8b6293969f"],
Cell[277755, 6098, 23747, 400, 136, "Text",ExpressionUUID->"f5177d65-56c3-4c4a-9ece-2fe64a62bb95"],
Cell[301505, 6500, 1587, 41, 110, "Input",ExpressionUUID->"f714846c-aacf-4d4b-9ef0-4f2bc734ff9a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[303129, 6546, 162, 3, 86, "Chapter",ExpressionUUID->"e71b3684-779f-4d95-9f99-7bfee15e119b"],
Cell[303294, 6551, 485, 13, 47, "Text",ExpressionUUID->"91ea29f0-4634-43b1-80a4-9760bec542e7"],
Cell[303782, 6566, 3482, 83, 245, "Input",ExpressionUUID->"6d4eaadc-9a9e-4999-820c-466c2e90c200"]
}, Open  ]],
Cell[CellGroupData[{
Cell[307301, 6654, 420, 10, 86, "Chapter",ExpressionUUID->"60e5484f-d19e-4617-aa5f-54d616d75bc1"],
Cell[307724, 6666, 341, 7, 44, "Text",ExpressionUUID->"bf990289-7834-45e9-9603-763b190e07de"],
Cell[308068, 6675, 3698, 105, 380, "Input",ExpressionUUID->"f4f1afcc-40de-4a3c-b0d3-06ad9760a04f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[311803, 6785, 230, 4, 86, "Chapter",ExpressionUUID->"e5eb39f0-707b-44af-8fc9-6895dea34ea6"],
Cell[312036, 6791, 406, 8, 44, "Text",ExpressionUUID->"9b47baaf-6125-41de-a17f-c5ab1febea46"],
Cell[312445, 6801, 383, 12, 37, "Input",ExpressionUUID->"8c7f9714-b286-4a6a-88bf-6eb3cb82da99"],
Cell[312831, 6815, 2719, 65, 220, "Input",ExpressionUUID->"2df0a4ec-f6ea-42b1-b2ef-bba5fa2e3520"]
}, Open  ]],
Cell[CellGroupData[{
Cell[315587, 6885, 241, 4, 86, "Chapter",ExpressionUUID->"9c00801c-f47e-4163-9132-7e85a5cfe1c3"],
Cell[315831, 6891, 1001, 32, 47, "Text",ExpressionUUID->"fb2b0f48-5709-4c35-8536-7ac455a15f35"],
Cell[316835, 6925, 1056, 29, 67, "Input",ExpressionUUID->"7ea24533-2bb9-405f-bca7-59df922bf955"]
}, Open  ]],
Cell[CellGroupData[{
Cell[317928, 6959, 264, 4, 86, "Chapter",ExpressionUUID->"a29647ab-486c-4583-a2b0-5e0e9dd46aa6"],
Cell[318195, 6965, 358, 7, 44, "Text",ExpressionUUID->"33cd9758-2c16-4bac-a0a9-346760eaf68e"],
Cell[318556, 6974, 2931, 74, 177, "Input",ExpressionUUID->"72d8112e-7cb0-4bf3-95b4-99ffe4125583"],
Cell[321490, 7050, 1461, 34, 116, "Input",ExpressionUUID->"ff3e63e1-14bf-4016-9f0d-cf753a7a1fb8"],
Cell[322954, 7086, 1249, 31, 116, "Input",ExpressionUUID->"7f4e52cf-cf9d-47ad-8aa3-e06ea6743ab8"],
Cell[324206, 7119, 302, 8, 37, "Input",ExpressionUUID->"be8ac599-fb10-43cb-846a-3b09ea012cbf"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[324557, 7133, 294, 4, 123, "Title",ExpressionUUID->"3f5828b7-c1cc-4bdd-91a7-eb31a380c902"],
Cell[324854, 7139, 336, 7, 73, "Text",ExpressionUUID->"c11690c7-6131-483b-8893-aa1f088a5524"],
Cell[CellGroupData[{
Cell[325215, 7150, 161, 3, 86, "Chapter",ExpressionUUID->"5051fb01-a8bd-4e81-9f7e-7f0cfff2fd79"],
Cell[325379, 7155, 1188, 33, 64, "Input",ExpressionUUID->"3c761097-f4a7-4ec9-92e0-c7cb422cf3e8"],
Cell[326570, 7190, 1818, 49, 194, "Input",ExpressionUUID->"3a687a7b-c4fb-4ba6-acfb-ee8a902e4b9a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[328425, 7244, 210, 4, 86, "Chapter",ExpressionUUID->"75487f18-1b54-4d2b-a1d9-9361b911b928"],
Cell[328638, 7250, 3566, 81, 220, "Input",ExpressionUUID->"f7d22aef-24bf-4164-bd10-d8f56f040c00"],
Cell[332207, 7333, 2038, 66, 211, "Text",ExpressionUUID->"ab8f2424-71a0-47e8-abb5-7a8abe1ac7ac"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/Constants.m <==
(* ::Package:: *)

BeginPackage[ "Constants`"]

  ComplexQ::usage = 
	"ComplexQ[X] returns True if X is a complex number."
	
  ConstantQ::usage = 
	"ConstantQ[X] returns True if X is a constant."


  Begin[ "Private`"]
  
  ComplexQ[X_]:=True/;X\[Element]Complexes;
  
  ConstantQ[y_]:=True/;y\[Element]Complexes;
  
  (*ConstantQ[x_ y_]:=True/;ConstantQ[x]&&ConstantQ[y];
  
  ConstantQ[x_ y_]:=False/;!ConstantQ[x]||!ConstantQ[y];*)
  
  ConstantQ[x_ y_]:=ConstantQ[x]&&ConstantQ[y];
  
  ConstantQ[Exp[x_]]:=True/;ConstantQ[x];
  
  ConstantQ[X_^n_]:=True/;(ConstantQ[X]&&n\[Element]Complexes);

  End[]

  EndPackage[]











==> anc/Cosmetics.m <==
(* ::Package:: *)

BeginPackage[ "Cosmetics`",{"Derivatives`"}]

  MakeGraphic::usage = 
	"MakeGraphic[X] displays X in the graphic form defined in ToGraphicPrivate."
	
  (*SetToGraphic::usage = 
	"SetToGraphic[X] sets ToGraphicPrivate, defined in the package, to X."*)
	
  AppendToGraphicsRules::usage = 
	"AppendToGraphicsRules[X] appends X GraphicsRules, defined in Cosmetics.m."

  (*ToGraphicCommon::usage = 
	"ToGraphicCommon defines commonly used graphic expressions."*)

  Begin[ "Private`"]
  
  (*SetToGraphic[X_]:=Module[{},ToGraphicPrivate=X;];*)
  GraphicsRules={PD[\[Mu]_][X_]->RowBox[{SubscriptBox["\[PartialD]",\[Mu]],X}], CD[m_][X_]->RowBox[{SubscriptBox[D,m],X}]};
  
  AppendToGraphicsRules[X_]:=Module[{},GraphicsRules=DeleteDuplicates[GraphicsRules\[Union]X]];

  (*ToGraphicCommon={PD[\[Mu]_][X_]->RowBox[{SubscriptBox["\[PartialD]",\[Mu]],X}], CD[m_][X_]->RowBox[{SubscriptBox[D,m],X}]};*)

  MakeGraphic[X_]:=X//.GraphicsRules//DisplayForm;
  
  End[]

  EndPackage[]





==> anc/Derivatives.m <==
(* ::Package:: *)

BeginPackage[ "Derivatives`",{"Constants`","GroupTheory`"}]

  PD::usage = 
	"PD[\[Mu]][X] represents \!\(\*SubscriptBox[\(\[PartialD]\), \(\[Mu]\)]\)X."

  PerformPD::usage = 
	"X//.PerformPD simplifies X by processing partial derivatives."
	
  CD::usage = 
	"CD[\[Mu]][X] represents the covariant derivative of X with respect to a coordinate with index \[Mu]."
	
  LieDer::usage = 
	"LieDer[VectorField][X] represents the gauge covariant Lie derivative of X with respect to VectorField."


  Begin[ "Private`"]
  
  PerformPD={
    PD[\[Mu]__][X_?(Head[#]==Plus&)]:>Sum[PD[\[Mu]][ X[[k]] ],{k,1,Length[X]}],
    PD[\[Mu]_][Y_** Z_]:>PD[\[Mu]][Y]**Z+Y**PD[\[Mu]][Z],
    PD[\[Mu]_][Y_ Z_]:>PD[\[Mu]][Y]Z+Y PD[\[Mu]][Z],
    PD[\[Mu]__,\[Nu]_][Y_ Z_]:>PD[\[Mu]][PD[\[Nu]][Y]Z+Y PD[\[Nu]][Z]],
    PD[\[Mu]__,\[Nu]_][Y_ **Z_]:>PD[\[Mu]][PD[\[Nu]][Y]**Z+Y**PD[\[Nu]][Z]],
    PD[\[Mu]__,\[Nu]_][Power[X_,n_?ConstantQ]]:> n PD[\[Mu]][ X^(n-1) PD[\[Nu]][X]],
    PD[\[Nu]_][Power[X_,n_?ConstantQ]]:> n  X^(n-1) PD[\[Nu]][X],
    PD[\[Mu]__][X_?ConstantQ Y_]:>X PD[\[Mu]][Y],
    PD[\[Mu]__][X_ ?ConstantQ]:>0,
    PD[\[Mu]__][PD[\[Nu]__][X_]]:>PD[\[Mu],\[Nu]][X],
    PD[\[Rho]___,\[Mu]_,\[Nu]_,\[Sigma]___][X_]/;\[Mu]>\[Nu]:>PD[\[Rho],\[Nu],\[Mu],\[Sigma]][X],
	PD[\[Mu]_][ Comm[X_,Y_] ] :> Comm[ PD[\[Mu]][X] ,Y] + Comm[X, PD[\[Mu]][Y] ],
	PD[\[Mu]_][ SComm[X_,Y_] ] :> SComm[ PD[\[Mu]][X] ,Y] + SComm[X, PD[\[Mu]][Y] ]
  }; (* RuleDelayed (\[RuleDelayed]) should be used to avoid the RHS evaluated with specific values of \[Mu]. *) 

  CD[\[Mu]__][]:=0;
  CD[\[Mu]__][X_+Y_]:=CD[\[Mu]][X]+CD[\[Mu]][Y];
  CD[\[Mu]_][X_ Y_]:=CD[\[Mu]][X]Y+X CD[\[Mu]][Y];
  CD[\[Mu]_][X_ **Y_]:=CD[\[Mu]][X]**Y+X** CD[\[Mu]][Y];
  CD[\[Mu]_][X_]:=0/;ConstantQ[X];
  CD[\[Mu]_,\[Nu]_][X_ Y_]:=CD[\[Mu],\[Nu]][X ]Y+CD[\[Mu]][X]CD[\[Nu]][Y]+CD[\[Nu]][X]CD[\[Mu]][Y]+X CD[\[Mu],\[Nu]][Y];
  CD[\[Mu]_,\[Nu]_][X_ **Y_]:=CD[\[Mu],\[Nu]][X ]**Y+CD[\[Mu]][X]**CD[\[Nu]][Y]+CD[\[Nu]][X]**CD[\[Mu]][Y]+X** CD[\[Mu],\[Nu]][Y];
  
  LieDer[VectorField_][X_+Y_]:=LieDer[VectorField][X]+LieDer[VectorField][Y];
  LieDer[VectorField_][X_ Y_]:=LieDer[VectorField][X]Y+X LieDer[VectorField][Y];
  LieDer[VectorField_][X_**Y_]:=LieDer[VectorField][X]**Y+X**LieDer[VectorField][Y];
  LieDer[VectorField_][X_]:=0/;ConstantQ[X];
  
  
  
  End[]

  EndPackage[]








==> anc/GroupTheory.m <==
(* ::Package:: *)

BeginPackage[ "GroupTheory`",{"NonCommutativeAlgebra`","Constants`","Derivatives`"}]

  Comm::usage = 
	"Comm[X,Y] represents the commutator of X and Y."
	
  SortComm::usage =
    "SortComm[X] returns an expression for X where commutators are properly sorted."
    
  SComm::usage = 
	"SComm[X,Y] represents the supercommutator [X,Y}=XY-(-1\!\(\*SuperscriptBox[\()\), \(\(|\)\(X || Y\)\(|\)\)]\)YX."
  
  SortSComm::usage =
    "SortSComm[X] returns an expression for X where supercommutators are properly sorted."
  
  Rep::usage =
    "Rep[Type][Element][Field] returns Field acted by Element in representation Type."
    
  SimplifyRep::usage =
    "X/.SimplifyRep simplifies the expression for X by using properties of Rep."
    
  LieScalarQ::usage =
    "LieScalarQ[X] returns True if X is a scalar with respect to group theoretical operations."

  SCommToComm::usage =
    "X/.SCommToComm replaces SComm by Comm when one of the arguments of SComm is a boson."

  Begin[ "Private`"]
  
  Comm[x_ X_, Y_]:=x Comm[X,Y]/;ConstantQ[x];
  Comm[X_,y_ Y_]:=y Comm[X,Y]/;ConstantQ[y];
  Comm[X_+Y_,Z_]:=Comm[X,Z]+Comm[Y,Z];
  Comm[X_,Y_+Z_]:=Comm[X,Y]+Comm[X,Z];
  Comm[X_,0]:=0;
  Comm[0,Y_]:=0;

  FNumber[Comm[X_,Y_]]:=FNumber[X]+FNumber[Y];
  
  SortComm[X_+Y_]:=SortComm[X]+SortComm[Y];
  SortComm[X_**Y_]:=SortComm[X]**SortComm[Y];
  SortComm[X_ Y_]:=SortComm[X]SortComm[Y];
  SortComm[Comm[X_,Y_]]:=-Comm[SortComm[Y],SortComm[X]]/;(!OrderedQ[{X,Y}]);
  SortComm[Comm[X_,Y_]]:=Comm[SortComm[X],SortComm[Y]]/;(OrderedQ[{X,Y}]);
  Comm[X_,X_]:=0;
  SortComm[X_?(Position[#,Comm]=={}&)]:=X;
  SortComm[CD[\[Mu]Local_][X_]]:=CD[\[Mu]Local][SortComm[X]];
  SortComm[Rep[Type_][X_][Y_]]:=Rep[Type][SortComm[X]][SortComm[Y]];
  
  SortSComm[X_+Y_]:=SortSComm[X]+SortSComm[Y];
  SortSComm[X_**Y_]:=SortSComm[X]**SortSComm[Y];
  SortSComm[X_ Y_]:=SortSComm[X]SortSComm[Y];
  SortSComm[SComm[X_,Y_]]:=-(-1)^(FNumber[X]FNumber[Y])SComm[SortSComm[Y],SortSComm[X]]/;(!OrderedQ[{X,Y}]);
  SortSComm[SComm[X_,Y_]]:=SComm[SortSComm[X],SortSComm[Y]]/;(OrderedQ[{X,Y}]);
  SortSComm[X_?(Position[#,SComm]=={}&)]:=X;
  
  

  AComm[x_ X_, Y_]:=x AComm[X,Y]/;ConstantQ[x];
  AComm[X_,y_ Y_]:=y AComm[X,Y]/;ConstantQ[y];
  AComm[X_+Y_,Z_]:=AComm[X,Z]+AComm[Y,Z];
  AComm[X_,Y_+Z_]:=AComm[X,Y]+AComm[X,Z];
  AComm[X_,0]:=0;
  AComm[0,Y_]:=0;

  FNumber[AComm[X_,Y_]]:=FNumber[X]+FNumber[Y];

  SComm[x_?ConstantQ X_, Y_]:=x SComm[X,Y];
  SComm[X_,y_?ConstantQ Y_]:=y SComm[X,Y];
  SComm[X_+Y_,Z_]:=SComm[X,Z]+SComm[Y,Z];
  SComm[X_,Y_+Z_]:=SComm[X,Y]+SComm[X,Z];
  SComm[X_,0]:=0;
  SComm[0,Y_]:=0;
  SComm[X_?(Mod[FNumber[#],2]==0&),X_]:=0;
  FNumber[SComm[X_,Y_]]:=FNumber[X]+FNumber[Y];

  SortSComm[X_+Y_]:=SortSComm[X]+SortSComm[Y];
  SortSComm[X_**Y_]:=SortSComm[X]**SortSComm[Y];
  SortSComm[X_ Y_]:=SortSComm[X]SortSComm[Y];
  SortSComm[SComm[X_,Y_]]:=-(-1)^(FNumber[X]*FNumber[Y])SComm[SortSComm[Y],SortSComm[X]]/;((*Position[{X,Y},SComm]\[Equal]{}&&*)!OrderedQ[{X,Y}]);
  SortSComm[SComm[X_,Y_]]:=SComm[SortSComm[X],SortSComm[Y]]/;(OrderedQ[{X,Y}]);

  SortSComm[Rep[X_][Y_]]:=Rep[SortSComm[X]][Y];

  SortSComm[X_?(Position[#,SComm]=={}&)]:=X;
  
  SCommToComm={
    HoldPattern[SComm[X_,Y_]] :> Comm[X,Y]/;BosonQ[X]||BosonQ[Y]
  }


  Rep[Type_][X_+Y_][Z_]:=Rep[Type][X][Z]+Rep[Type][Y][Z];
  Rep[Type_][X_][Y_+Z_]:=Rep[Type][X][Y]+Rep[Type][X][Z];
  Rep[Type_][X_][0]:=0;
  Rep[Type_][0][Y_]:=0;

  FNumber[ep[Type_][X_][Y_]]:=Mod[FNumber[X]+FNumber[Y],2];

  SimplifyRep={
    HoldPattern[Rep[Type_][ Times[a_?LieScalarQ,X_] ][Y_]]:>a Rep[Type][X][Y],
    HoldPattern[Rep[Type_][ X_][Times[a_?LieScalarQ,Y_]]]:>a Rep[Type][X][Y],
    HoldPattern[Rep[Type_][a_?LieScalarQ** X_][Y_]]:>a** Rep[Type][X][Y],
    HoldPattern[Rep[Type_][ X_**a_?LieScalarQ][Y_]]:>(-1)^(FNumber[a]FNumber[X]) a**Rep[Type][X][Y],
    HoldPattern[Rep[Type_][ X_][a_?LieScalarQ**Y_]]:>(-1)^(FNumber[a]FNumber[X]) a**Rep[Type][X][Y],
    HoldPattern[Rep[Type_][X_][Y_**a_?LieScalarQ]]:> Rep[Type][X][Y]**a
  }

  LieScalarQ[X_]:=If[ConstantQ[X],True];
  LieScalarQ[PD[\[Mu]_][X_]]:=LieScalarQ[X];

  SortRep[X_+Y_]:=SortRep[X]+SortRep[Y];
  SortRep[X_**Y_]:=SortRep[X]**SortRep[Y];
  SortRep[X_ Y_]:=SortRep[X]SortRep[Y];
  SortRep[Rep[Type_][X_][Y_]]:=Rep[Type][X][SortRep[Y]];

  SortRep[Type_][X_?(Position[#,Rep]=={}&)]:=X;

  End[]

  EndPackage[]














==> anc/NonCommutativeAlgebra.m <==
(* ::Package:: *)

BeginPackage[ "NonCommutativeAlgebra`",{"Derivatives`","Constants`","GroupTheory`"}]

  FNumber::usage = 
	"FNumber[X] returns 0 if X is bosonic and 1 if X is fermionic."
	
  NonCommutativePower::usage = 
	"."
	
  BosonQ::usage = 
	"BosonQ[X] returns True if FNumber[X] is 0, and returns False if FNumber[X] is 1."
  
  FermionQ::usage = 
	"FermionQ[X] returns True if FNumber[X] is 1, and returns False if FNumber[X] is 0."
	
  PullOutConstants::usage = 
    "X//.PullOutConstants simplify to expressions where constants are properly processed."
    
  PullOutBosons::usage = 
    "X//.PullOutBosons gives X simplified to expressions where bosonic quantities are properly processed."
    
  NonCommutativeExpand::usage =
    "X//.NonCommutativeExpand gives X where non-commutative products are expanded."
    
  SortNonCommutativeProduct::usage =
    "SortNonCommutativeProduct[monomial] gives monomial in which factors are multiplied noncommutatively in the canonical order."    


  Begin[ "Private`"]
  
  FNumber[]=0;
  FNumber[X_]:=0/;ConstantQ[X]&&X!=0;
  FNumber[List[XLocal__]]:=FNumber[List[XLocal][[1]]];
  FNumber[X_+Y__]:=FNumber[X];
  FNumber[PD[\[Mu]__][X_]]:=FNumber[X];
  FNumber[CD[\[Mu]_][X_]]:=FNumber[X];
  FNumber[X_,Y__]:=FNumber[X]+FNumber[Y];
  FNumber[X_**Y_]:=Mod[FNumber[X]+FNumber[Y],2];
  FNumber[X_ Y_]:=Mod[FNumber[X]+FNumber[Y],2];
  FNumber[Power[X_,j_ ]]:=Mod[j FNumber[X],2];
  FNumber[Rep[_][X_][Y_]]:=Mod[FNumber[X]+FNumber[Y],2];
  
  NonCommutativePower[X_,n_]:=
    Module[{Y=X,jLocal},
      If[ IntegerQ[n]&&n>0, 
        For[jLocal=1,jLocal<=n-1,jLocal++,Y=Y**X];
        Return[Y]
      ];
      Return[X^n]
    ];  
  
  BosonQ[X_]:=Module[{},
     If[FNumber[X]==0,Return[True]];
     If[FNumber[X]==1,Return[False]];
  ]
  FermionQ[X_]:=Module[{},
     If[FNumber[X]==1,Return[True]];
     If[FNumber[X]==0,Return[False]];
  ]
  
  PullOutConstants={
    x_?ConstantQ**y_:>x y ,
    x_**y_?ConstantQ:>y x ,
    x_?ConstantQ**y_:>x y ,

    x_**(y_?ConstantQ w_):>y x**w ,
    x_**(w_ y_?ConstantQ ):> y x**w ,
    (x_?ConstantQ y_)**w_:>x y**w ,
    (y_ x_?ConstantQ )**w_:>x y**w ,

    x_**((y_?ConstantQ )^n_ w_):>y^n x**w ,
    x_**(w_ (y_?ConstantQ )^n_):>y^n x**w ,
    ((x_?ConstantQ)^n_ y_ )**w_:>x^n y**w ,
    (y_ (x_?ConstantQ)^n_)**w_:>x^n y**w
  };
  
  PullOutBosons={ 
    X_**Z_:>X Z/;BosonQ[X]||ConstantQ[X],
    X_**Z__:>X NonCommutativeMultiply[Z]/;(BosonQ[X]||ConstantQ[X])&&Length[List[Z]>=2],
    Z_**X_:>X Z/;BosonQ[X]||ConstantQ[X],
    Z__**X_:>X NonCommutativeMultiply[Z]/;(BosonQ[X]||ConstantQ[X])&&Length[List[Z]>=2],
    Z1__**X_**Z2__:>X Z1**Z2/;BosonQ[X]||ConstantQ[X],
    PD[\[Mu]__][X_]**Z_:>PD[\[Mu]][X] Z/;BosonQ[X]||ConstantQ[X],PD[\[Mu]__][X_]**Z__:>PD[\[Mu]][X] NonCommutativeMultiply[Z]/;(BosonQ[X]||ConstantQ[X])&&Length[List[Z]>=2],
    Z_**PD[\[Mu]__][X_]:>PD[\[Mu]][X] Z/;BosonQ[X]||ConstantQ[X],
    Z__**PD[\[Mu]__][X_]:>PD[\[Mu]][X] NonCommutativeMultiply[Z]/;BosonQ[X]||ConstantQ[X]&&Length[List[Z]>=2],
    Z1__**PD[\[Mu]__][X_]**Z2__:>PD[\[Mu]][X] Z1**Z2/;BosonQ[X]||ConstantQ[X],

    (Y__ X_)**Z__:>X Y**Z/;BosonQ[X]||ConstantQ[X],
    Z__**(Y__ X_):>X Z**Y/;BosonQ[X]||ConstantQ[X],
    Z1__**(Y__ X_)**Z2__:>X Z1**Y**Z2/;BosonQ[X]||ConstantQ[X],
    (Y__ PD[\[Mu]__][X_])**Z__:>PD[\[Mu]][X] Y**Z/;BosonQ[X]||ConstantQ[X],
    Z__**(Y__ PD[\[Mu]__][X_]):>PD[\[Mu]][X] Z**Y/;BosonQ[X]||ConstantQ[X],
    Z1__**(Y__ PD[\[Mu]__][X_])**Z2__:>PD[\[Mu]][X] Z1**Y**Z2/;BosonQ[X]||ConstantQ[X],


    X_^n_**Z_:>X^n Z/;BosonQ[X]||ConstantQ[X],
    X_^n_**Z__:>X^n NonCommutativeMultiply[Z]/;(BosonQ[X]||ConstantQ[X])&&Length[List[Z]>=2],
    Z_**X_^n_:>X^n Z/;BosonQ[X]||ConstantQ[X],
    Z__**X_^n_:>X^n NonCommutativeMultiply[Z]/;(BosonQ[X]||ConstantQ[X])&&Length[List[Z]>=2],
    Z1__**X_^n_**Z2__:>X^n Z1**Z2/;BosonQ[X]||ConstantQ[X],
    PD[\[Mu]__][X_]^n_**Z_:>PD[\[Mu]][X]^n Z/;BosonQ[X]||ConstantQ[X],
    PD[\[Mu]__][X_]^n_**Z__:>PD[\[Mu]][X]^n NonCommutativeMultiply[Z]/;(BosonQ[X]||ConstantQ[X])&&Length[List[Z]>=2],
    Z_**PD[\[Mu]__][X_]^n_:>PD[\[Mu]][X]^n Z/;BosonQ[X]||ConstantQ[X],
    Z__**PD[\[Mu]__][X_]^n_:>PD[\[Mu]][X]^n NonCommutativeMultiply[Z]/;(BosonQ[X]||ConstantQ[X])&&Length[List[Z]>=2],
    Z1__**PD[\[Mu]__][X_]^n_**Z2__:>PD[\[Mu]][X]^n Z1**Z2/;BosonQ[X]||ConstantQ[X],

    (Y__ X_^n_)**Z__:>X^n Y**Z/;BosonQ[X]||ConstantQ[X],
    Z__**(Y__ X_^n_):>X^n Z**Y/;BosonQ[X]||ConstantQ[X],
    Z1__**(Y__ X_^n_)**Z2__:>X^n Z1**Y**Z2/;BosonQ[X]||ConstantQ[X],
    (Y__ PD[\[Mu]__][X_]^n_)**Z__:>PD[\[Mu]][X]^n Y**Z/;BosonQ[X]||ConstantQ[X],
    Z__**(Y__ PD[\[Mu]__][X_]^n_):>PD[\[Mu]][X]^n Z**Y/;BosonQ[X]||ConstantQ[X],
    Z1__**(Y__ PD[\[Mu]__][X_]^n_)**Z2__:>PD[\[Mu]][X]^n Z1**Y**Z2/;BosonQ[X]||ConstantQ[X]
  };
  
  NonCommutativeExpand={
    NonCommutativeMultiply[Plus[X_,Y__],Z__]:>\!\(
\*UnderoverscriptBox[\(\[Sum]\), \(j = 1\), \(Length[List[X, Y]]\)]\(NonCommutativeMultiply[\(List[X, Y]\)[\([j]\)], Z]\)\),
    NonCommutativeMultiply[Z__,Plus[X_,Y__]]:>\!\(
\*UnderoverscriptBox[\(\[Sum]\), \(j = 1\), \(Length[List[X, Y]]\)]\(NonCommutativeMultiply[Z, \(List[X, Y]\)[\([j]\)]]\)\),
    NonCommutativeMultiply[Z1__,Plus[X_,Y__],Z2__]:>\!\(
\*UnderoverscriptBox[\(\[Sum]\), \(j = 1\), \(Length[List[X, Y]]\)]\(NonCommutativeMultiply[Z1, \(List[X, Y]\)[\([j]\)], Z2]\)\),
    HoldPattern[Times[Plus[X_,Y__],Z__]]:>\!\(
\*UnderoverscriptBox[\(\[Sum]\), \(j = 1\), \(Length[List[X, Y]]\)]\(Times[\(List[X, Y]\)[\([j]\)], Z]\)\),
    HoldPattern[Times[Z__,Plus[X_,Y__]]]:>\!\(
\*UnderoverscriptBox[\(\[Sum]\), \(j = 1\), \(Length[List[X, Y]]\)]\(Times[Z, \(List[X, Y]\)[\([j]\)]]\)\),
    HoldPattern[Times[Z1__,Plus[X_,Y__],Z2__]]:>\!\(
\*UnderoverscriptBox[\(\[Sum]\), \(j = 1\), \(Length[List[X, Y]]\)]\(Times[Z1, \(List[X, Y]\)[\([j]\)], Z2]\)\),
    NonCommutativeMultiply[X___,Power[Y_,n_],Z___]:>NonCommutativeMultiply[X,NonCommutativePower[Y,n],Z]
  };

  SortNonCommutativeProduct[X_]:=Module[{kLocal,kMaxLocal,FactorListLocal,BosonListLocal,FermionListLocal,StatisticsUnknownListLocal,XNonCommutative},

    If[ Head[X]==Plus,
      Print["SortNonCommutativeProduct: the argument is a sum."];Interrupt[];Return[] 
    ];

    If[ Head[X]==Times||Head[X]==Power||Head[X]==NonCommutativeMultiply,

      XNonCommutative=X/.{Times->NonCommutativeMultiply,Power->NonCommutativePower};
      FactorListLocal=Table[Extract[XNonCommutative,k],{k,1,Length[XNonCommutative]}]; 
      BosonListLocal=Select[FactorListLocal,(Mod[FNumber[#],2]==0)&];

      FermionListLocal=Select[FactorListLocal,(Mod[FNumber[#],2]==1)&];

      StatisticsUnknownListLocal=Select[FactorListLocal,(ToString[Mod[FNumber[#],2]]!="0"&&ToString[Mod[FNumber[#],2]]!="1")&];


      If[ StatisticsUnknownListLocal!={},Print[ "FNumber is undefined for ",StatisticsUnknownListLocal];Print["The problematic term is ",X];Interrupt[]];


      Return[
        Signature[FermionListLocal](BosonListLocal/.List->NonCommutativeMultiply)**(
          If[FermionListLocal=={},1,
            If[ Length[FermionListLocal]==1,FermionListLocal[[1]],
              (Sort[FermionListLocal]/.List->NonCommutativeMultiply)
            ]
          ]
        )
      ]
    ];

  Return[X]
  ]

  End[]

  EndPackage[]


==> anc/delta.m <==
(* ::Package:: *)

BeginPackage[ "delta`",{"Constants`","Derivatives`","NonCommutativeAlgebra`","GroupTheory`"}]

  \[Delta]::usage = 
	"\[Delta][Type][Parameters][Field] returns the infinitesimal transformation, of type set by Type, of Field with parameters given by Parameters."


  
  Begin[ "Private`"]
  
  \[Delta][Type_][Parameters_][PD[\[Mu]_][Field_]]:=PD[\[Mu]][\[Delta][Type][Parameters][Field]];

  \[Delta][Type_][Parameters_][X_ Field_]:=X \[Delta][Type][Parameters][Field]/;ConstantQ[X];
  \[Delta][Type_][Parameters_][Field1_+Field2_]:=\[Delta][Type][Parameters][Field1]+\[Delta][Type][Parameters][Field2];
  \[Delta][Type_][{X___,Y1_+Y2_,Z___}][Field_]:=\[Delta][Type][{X,Y1,Z}][Field]+\[Delta][Type][ Join[ConstantArray[0,Length[List[X]]],List[Y2],ConstantArray[0,Length[List[Z]]]] ][Field];

  \[Delta][Type_][Parameters_][X_/;Head[X]==Times&&Length[X]>1]:=\[Delta][Type][Parameters][X/.Times->NonCommutativeMultiply];
  (* \[Delta] deals with non-commutative products.  So the usual products are formally converted into non-commutative ones*)
  
  \[Delta][Type_][Parameters_][X_/;Head[X]==NonCommutativeMultiply]:=Module[{},
    Sum[(-1)^(\!\(
\*UnderoverscriptBox[\(\[Sum]\), \(j = 1\), \(k - 1\)]\(FNumber[X[\([j]\)]] \((FNumber[Type] + FNumber[Parameters[\([1]\)]])\)\)\))*ReplacePart[X,k:>(X[[k]]//\[Delta][Type][Parameters])],{k,1,Length[X]}]//Return];
  
  \[Delta][Type_][Parameters_][Power[X_,j_]]:=j X^(j-1) \[Delta][Type][Parameters][X];
  
  \[Delta][Type_][Parameters_][Comm[X_,Y_]]:=\[Delta][Type][Parameters][SComm[X,Y]];
  
  \[Delta][Type_][Parameters_][SComm[X_,Y_]]:=SComm[\[Delta][Type][Parameters][X],Y]+(-1)^((FNumber[Type]+FNumber[Parameters])*FNumber[X])SComm[X,\[Delta][Type][Parameters][Y]];
  
  \[Delta][Type_][Parameters_][Rep[Type2_][X_][Y_]]:=Rep[Type2][\[Delta][Type][Parameters][X]][Y]+(-1)^((FNumber[Type]+FNumber[Parameters])*FNumber[X])Rep[Type2][X][\[Delta][Type][Parameters][Y]];
  
  
  \[Delta][Type_][Parameters_][List[X__]]:=Table[ \[Delta][Type][Parameters][ List[X][[kLocal]] ],{kLocal,1,Length[List[X]]}];
  \[Delta][Type_][Parameters_][Field_]:=0/;MemberQ[Parameters,Field]||ConstantQ[Field]
  \[Delta][Type_][Parameters_][PD[W__][X_]]:=PD[W][\[Delta][Type][Parameters][X]];
  \[Delta][Type_][Parameters_][Power[X_,j_]]:=j X^(j-1) \[Delta][Type][Parameters][X];
  
  End[]

  EndPackage[]










